Quantifying Feedback from Narrow Line Region Outflows in Nearby Active Galaxies. III. Results for the Seyfert 2 Galaxies Markarian 3, Markarian 78, and NGC 1068

Outflows of ionized gas driven by active galactic nuclei (AGN) may significantly impact the evolution of their host galaxies. However, determining the energetics of these outflows is difficult with spatially unresolved observations that are subject to strong global selection effects. We present part of an ongoing study using Hubble Space Telescope (HST) and Apache Point Observatory (APO) spectroscopy and imaging to derive spatially-resolved mass outflow rates and energetics for narrow line region (NLR) outflows in nearby AGN that are based on multi-component photoionization models to account for spatial variations in the gas ionization, density, abundances, and dust content. This expanded analysis adds Mrk 3, Mrk 78, and NGC 1068, doubling the sample in Revalski (2019). We find that the outflows contain total ionized gas masses of $M \approx 10^{5.5} - 10^{7.5}$ $M_{\odot}$ and reach peak velocities of $v \approx 800 - 2000$ km s$^{-1}$. The outflows reach maximum mass outflow rates of $\dot M_{out} \approx 3 - 12$ $M_{\odot}$ yr$^{-1}$ and encompass total kinetic energies of $E \approx 10^{54} - 10^{56}$ erg. The outflows extend to radial distances of $r \approx 0.1 - 3$ kpc from the nucleus, with the gas masses, outflow energetics, and radial extents positively correlated with AGN luminosity. The outflow rates are consistent with in-situ ionization and acceleration where gas is radiatively driven at multiple radii. These radial variations indicate that spatially-resolved observations are essential for localizing AGN feedback and determining the most accurate outflow parameters.

==> anc/online_only_tables.txt <==
Title: Quantifying Feedback from Narrow Line Region Outflows in Nearby Active 
       Galaxies - III. Results for the Seyfert 2 Galaxies Markarian 3, 
       Markarian 78, and NGC 1068 
Authors: Revalski M., Meena B., Martinez F., Polack G.E., Crenshaw D.M., 
         Kraemer S.B., Collins N.R., Fischer T.C., Schmitt H.R., Schmidt J.,
         Maksym W.P., Rafelski M. 
Table: Mrk 78 HST STIS Flux-weighted Average Emission Line Ratios
================================================================================
Byte-by-byte Description of file: datafile4.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label    Explanations
--------------------------------------------------------------------------------
   1-  5 F5.2   arcsec  Pos      Spatial distance from nucleus (1)
   7- 10 F4.2   ---     Ne5-3426 ? The [Ne V] 3426A line ratio (2)
  12- 15 F4.2   ---   e_Ne5-3426 ? Uncertainty in Ne5-3426
  17- 20 F4.2   ---     O2-3727  ? The [O II] 3727A line ratio (2)
  22- 25 F4.2   ---   e_O2-3727  ? Uncertainty in O2-3727
  27- 30 F4.2   ---     Ne3-3869 ? The [Ne III] 3869A line ratio (2)
  32- 35 F4.2   ---   e_Ne3-3869 ? Uncertainty in Ne3-3869
  37- 40 F4.2   ---     He+Ne3   ? The H{epsilon}+[Ne III] 3969A line ratio (2)
  42- 45 F4.2   ---   e_He+Ne3   ? Uncertainty in He+Ne3
  47- 50 F4.2   ---     S2-4074  ? The [S II] 4074A line ratio (2)
  52- 55 F4.2   ---   e_S2-4074  ? Uncertainty in S2-4074
  57- 60 F4.2   ---     Hd       ? The H{delta} line ratio (2)
  62- 65 F4.2   ---   e_Hd       ? Uncertainty in Hd
  67- 70 F4.2   ---     Hg       ? The H{gamma} line ratio (2)
  72- 75 F4.2   ---   e_Hg       ? Uncertainty in Hg
  77- 80 F4.2   ---     O3-4363  ? The [O III] 4363A line ratio (2)
  82- 85 F4.2   ---   e_O3-4363  ? Uncertainty in O3-4363
  87- 90 F4.2   ---     He2-4686 ? The He II 4686A line ratio (2)
  92- 95 F4.2   ---   e_He2-4686 ? Uncertainty in He2-4686
  97-100 F4.2   ---     Hb       ? The H{beta} line ratio (2)
 102-105 F4.2   ---   e_Hb       ? Uncertainty in Hb
 107-110 F4.2   ---     O3-4959  ? The [O III] 4959A line ratio (2)
 112-115 F4.2   ---   e_O3-4959  ? Uncertainty in O3-4959
 117-121 F5.2   ---     O3-5007  ? The [O III] 5007A line ratio (2)
 123-127 F5.2   ---   e_O3-5007  ? Uncertainty in O3-5007
 129-132 F4.2   ---     O1-6300  ? The [O I] 6300A line ratio (2)
 134-137 F4.2   ---   e_O1-6300  ? Uncertainty in O1-6300
 139-142 F4.2   ---     O1-6363  ? The [O I] 6363A line ratio (2)
 144-147 F4.2   ---   e_O1-6363  ? Uncertainty in O1-6363
 149-152 F4.2   ---     N2-6548  ? The [N II] 6548A line ratio (2)
 154-157 F4.2   ---   e_N2-6548  ? Uncertainty in N2-6548
 159-162 F4.2   ---     Ha       ? The H{alpha} line ratio (2)
 164-167 F4.2   ---   e_Ha       ? Uncertainty in Ha
 169-172 F4.2   ---     N2-6584  ? The [N II] 6584A line ratio (2)
 174-177 F4.2   ---   e_N2-6584  ? Uncertainty in N2-6584
 179-182 F4.2   ---     S2-6716  ? The [S II] 6716A line ratio (2)
 184-187 F4.2   ---   e_S2-6716  ? Uncertainty in S2-6716
 189-192 F4.2   ---     S2-6731  ? The [S II] 6731A line ratio (2)
 194-197 F4.2   ---   e_S2-6731  ? Uncertainty in S2-6731
 199-203 F5.2   cgs     FHb      ? The H{beta} line flux; erg/s/cm^2^
 205-210 F6.3   cgs   e_FHb      ? Uncertainty in FHb
--------------------------------------------------------------------------------
Note (1): Positive numbers corresponding to the SW direction and
          negative to the NE.
Note (2): Relative to H{beta}. The emission lines were fit using widths and
          centroids calculated from fits to H{alpha} and error bars are the
          quadrature sum of the fractional flux uncertainty in H{alpha} and
          each respective emission line.
          Positions without an entry are non-detections and those with
          uncertainties larger than the ratio are upper limits.
--------------------------------------------------------------------------------
-3.20                                                                                           1.00 0.87 2.27 2.27  6.84  6.83                               2.66 2.66 1.05 1.05 0.68 0.68            0.04  0.03  
-3.00           1.70 1.70 0.96 0.96 0.63 0.63           1.36 1.36                               1.00 0.99 3.59 3.59 10.81 10.81                               2.59 2.59 1.73 1.73 0.69 0.69            0.09  0.09  
-2.40           2.12 2.12 1.21 1.21                                                             1.00 0.78 3.33 2.75 10.02  8.28                               2.09 2.09 1.44 1.44                      0.09  0.07  
-2.20           1.79 1.79                                                                       1.00 0.82 3.34 2.97 10.05  8.96                               2.86 2.86 2.61 2.61                      0.06  0.05  
-2.00 2.48 2.46 2.71 1.94 1.05 0.76                                                             1.00 0.42 4.05 1.93 12.04  5.74                               2.90 2.52 1.79 1.60           2.61 2.61  0.47  0.20  
-1.80 1.49 1.49 4.84 4.56 0.88 0.88 1.20 0.84                                                   1.00 0.70 5.60 4.59 16.43 13.48                     0.75 0.54 2.87 2.75 1.90 1.74 0.68 0.68 0.95 0.95  1.37  0.96  
-1.60           3.46 2.73 1.31 1.31 0.61 0.61 0.78 0.78           0.50 0.50           0.31 0.31 1.00 0.54 4.17 2.48 12.30  7.32 0.51 0.51           0.70 0.49 2.90 2.19 2.03 1.55 0.81 0.80 0.74 0.70  2.81  1.53  
-1.40 1.05 0.82 5.25 3.72 2.10 1.87 0.56 0.52                     0.57 0.41           0.56 0.30 1.00 0.45 4.80 2.38 13.99  6.94 0.29 0.29           0.81 0.55 2.90 1.82 2.24 1.47 0.60 0.55 0.60 0.60 13.82  6.25  
-1.20 0.61 0.52 2.80 0.78 0.99 0.33 0.43 0.24           0.66 0.38 0.39 0.25           0.33 0.14 1.00 0.19 3.84 0.84 11.36  2.50 0.15 0.15           0.66 0.20 2.90 0.90 1.93 0.59 0.55 0.26 0.55 0.26 10.30  2.00  
-1.00 0.62 0.48 3.14 1.97 1.71 0.87 0.49 0.20                     0.49 0.32 0.20 0.14 0.38 0.22 1.00 0.31 4.45 1.64 13.03  4.81 0.19 0.19           0.63 0.27 2.90 1.31 1.81 0.81 0.58 0.23 0.52 0.33 17.56  5.40  
-0.80 0.75 0.38 3.30 1.31 1.36 0.77 0.57 0.22           0.31 0.18 0.45 0.22 0.18 0.06 0.31 0.07 1.00 0.27 4.43 1.50 13.01  4.38 0.16 0.16           0.69 0.25 2.90 1.06 2.02 0.73 0.54 0.26 0.54 0.26 16.09  4.28  
-0.60 0.52 0.52 2.09 0.98 0.93 0.58 0.35 0.19                     0.28 0.16           0.27 0.13 1.00 0.36 4.12 1.70 12.18  5.02 0.25 0.25           0.75 0.36 2.90 1.38 2.20 1.06 0.58 0.36 0.54 0.32  7.33  2.66  
-0.40 1.48 1.48 2.64 1.01 1.25 0.74                               1.09 0.76                     1.00 0.29 4.57 1.46 13.30  4.24 0.40 0.40           0.74 0.31 2.90 1.20 2.17 0.90 0.33 0.25 0.47 0.33 10.93  3.12  
-0.20           3.36 3.36 5.00 5.00                                                             1.00 0.92 5.67 5.67 16.00 16.00                     0.87 0.87 2.90 2.90 2.50 2.50                     25.04 22.95  
 0.10           1.50 1.50 1.20 1.20                                                             1.00 0.55 6.15 3.66 17.85 10.64                     0.76 0.53 2.90 2.01 2.22 1.53 0.48 0.41 0.65 0.56  2.85  1.57  
 0.20 1.05 0.46 1.62 0.43 1.49 0.50 0.31 0.22                     0.38 0.18 0.25 0.12 0.40 0.15 1.00 0.16 5.36 1.20 15.64  3.49 0.26 0.15 0.09 0.04 0.55 0.13 2.90 0.71 1.59 0.38 0.35 0.12 0.38 0.12 32.90  5.42  
 0.40 1.24 0.55 5.38 3.19 3.12 2.00                               0.63 0.63           0.28 0.16 1.00 0.35 5.45 2.20 15.65  6.31 0.42 0.36 0.11 0.07 0.73 0.35 2.90 1.30 2.11 1.02 0.60 0.34 0.62 0.36 42.51 14.72  
 0.60 3.15 3.15 3.76 3.76 4.60 4.33                               0.98 0.98                     1.00 0.66 4.40 2.96 12.81  8.65 1.09 1.09                     2.90 2.58 1.81 1.65 1.41 1.41 0.77 0.77  3.17  2.10  
 0.80 2.41 1.11 2.98 1.47 1.50 0.88                               0.38 0.37           0.54 0.54 1.00 0.24 4.07 1.07 11.98  3.15 0.58 0.58           0.63 0.26 2.89 1.30 1.87 0.87 0.68 0.53 0.66 0.53  3.61  0.87  
 1.00 0.81 0.60 3.90 1.79 1.73 0.89 0.55 0.49 0.70 0.70           0.43 0.29 0.47 0.36 0.32 0.19 1.00 0.26 4.05 1.24 11.91  3.64 0.15 0.13           0.59 0.15 2.90 1.22 1.65 0.69 0.54 0.26 0.55 0.30  8.31  2.14  
 1.20 1.83 1.83 4.53 2.79 1.51 1.17           0.55 0.55           0.61 0.58           0.23 0.22 1.00 0.49 3.35 1.81  9.83  5.33                     0.93 0.54 2.90 1.97 1.89 1.26 0.75 0.60 0.85 0.76  4.49  2.22  
 1.40           4.07 2.08 1.56 1.12 0.88 0.83           0.35 0.35 0.77 0.77 0.19 0.11 0.28 0.19 1.00 0.33 3.20 1.19  9.44  3.52 0.34 0.34           0.63 0.33 2.90 1.65 1.94 1.16 0.74 0.50 0.68 0.47  3.89  1.28  
 1.60           4.43 2.50 0.94 0.47 1.42 1.13                     0.44 0.42 0.18 0.06 0.21 0.08 1.00 0.32 3.18 1.20  9.31  3.50                     0.54 0.28 2.89 1.52 1.58 0.84 0.38 0.29 0.58 0.43  6.43  2.03  
 1.80 0.65 0.65 4.88 3.60 1.11 0.72 0.65 0.55           0.79 0.79 0.60 0.45           0.35 0.12 1.00 0.46 2.98 1.58  8.76  4.64 0.46 0.46           0.61 0.28 2.90 1.94 1.75 1.15 0.70 0.60 0.68 0.51  6.23  2.86  
 2.00           6.79 4.36 1.28 1.13 0.28 0.28           0.48 0.48 0.77 0.77 0.18 0.07 0.18 0.14 1.00 0.40 3.16 1.56  9.29  4.59 0.50 0.50           0.80 0.36 2.90 1.68 2.23 1.25 0.71 0.46 0.71 0.42  5.71  2.29  
 2.20           5.27 2.03 0.88 0.32 0.41 0.21 0.24 0.13 0.30 0.22 0.59 0.28 0.40 0.40 0.21 0.12 1.00 0.21 2.53 0.68  7.52  2.02 0.38 0.38           0.87 0.23 2.90 1.07 2.47 0.88 0.75 0.33 0.94 0.41  3.87  0.81  
 2.40           4.77 2.44 0.91 0.71 0.32 0.22 0.24 0.24           0.45 0.20 0.16 0.08 0.18 0.14 1.00 0.26 2.30 0.82  6.82  2.43 0.32 0.32           0.71 0.19 2.90 1.16 2.05 0.83 0.82 0.48 0.81 0.33  4.60  1.17  
 2.60 1.07 1.07 3.82 1.28 0.74 0.40 0.40 0.30           0.21 0.19 0.47 0.26 0.17 0.11 0.14 0.08 1.00 0.21 2.15 0.57  6.41  1.72 0.26 0.26           0.63 0.20 2.90 0.98 1.87 0.59 0.80 0.35 0.71 0.31  3.76  0.78  
 2.80 0.62 0.29 4.24 1.39 0.58 0.36 0.32 0.32           0.28 0.28 0.51 0.34           0.17 0.16 1.00 0.20 2.05 0.58  6.11  1.72 0.39 0.39           0.73 0.23 2.89 1.02 2.04 0.69 0.94 0.41 0.91 0.42  2.89  0.59  
 3.00 0.77 0.77 3.73 2.02 1.11 0.77 0.50 0.47                     0.50 0.42           0.70 0.70 1.00 0.34 2.42 0.98  7.20  2.93 0.52 0.52           0.89 0.41 2.90 1.57 2.45 1.27 0.95 0.56 0.84 0.47  1.06  0.36  
 3.20           3.67 2.29           0.38 0.38                     0.59 0.43 0.82 0.70           1.00 0.47 2.03 1.07  6.07  3.20 0.69 0.69           0.99 0.65 2.89 2.25 2.73 2.10 1.23 1.12 0.95 0.74  0.25  0.12  


Title: Quantifying Feedback from Narrow Line Region Outflows in Nearby Active 
       Galaxies - III. Results for the Seyfert 2 Galaxies Markarian 3, 
       Markarian 78, and NGC 1068 
Authors: Revalski M., Meena B., Martinez F., Polack G.E., Crenshaw D.M., 
         Kraemer S.B., Collins N.R., Fischer T.C., Schmitt H.R., Schmidt J.,
         Maksym W.P., Rafelski M. 
Table: Mrk 78 HST STIS Observed Emission Line Ratios from Slits A - D
================================================================================
Byte-by-byte Description of file: datafile4A.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label    Explanations
--------------------------------------------------------------------------------
       1 A1     ---    Slit     Slit identifier
   3-  7 F5.2   arcsec Pos      Spatial distance from nucleus (1)
   9- 12 F4.2   ---    Ne5-3426 ? The [Ne V] 3426A line ratio (2)
  14- 17 F4.2   ---  e_Ne5-3426 ? Uncertainty in Ne5-3426 (2)
  19- 22 F4.2   ---    O1-3727  ? The [O I] 3727A line ratio (2)
  24- 27 F4.2   ---  e_O1-3727  ? Uncertainty in O1-3727 (2)
  29- 32 F4.2   ---    Ne3-3869 ? The [Ne III] 3869A line ratio (2)
  34- 37 F4.2   ---  e_Ne3-3869 ? Uncertainty in Ne3-3869 (2)
  39- 42 F4.2   ---    He+Ne3   ? The H{epsilon} + [Ne III] 3969A line ratio (2)
  44- 47 F4.2   ---  e_He+Ne3   ? Uncertainty in He+Ne3 (2)
  49- 52 F4.2   ---    S2-4074  ? The [S II] 4074A line ratio (2)
  54- 57 F4.2   ---  e_S2-4074  ? Uncertainty in S2-4074 (2)
  59- 62 F4.2   ---    Hd       ? The H{delta} line ratio (2)
  64- 67 F4.2   ---  e_Hd       ? Uncertainty in Hd (2)
  69- 72 F4.2   ---    Hg       ? The H{gamma} line ratio (2)
  74- 77 F4.2   ---  e_Hg       ? Uncertainty in Hg (2)
  79- 82 F4.2   ---    O3-4363  ? The [O III] 4363A line ratio (2)
  84- 87 F4.2   ---  e_O3-4363  ? Uncertainty in O3-4363 (2)
  89- 92 F4.2   ---    He2-4686 ? The He II 4686A line ratio (2)
  94- 97 F4.2   ---  e_He2-4686 ? Uncertainty in He2-4686 (2)
  99-102 F4.2   ---    Hb       ? The H{beta} line ratio (2)
 104-107 F4.2   ---  e_Hb       ? Uncertainty in Hb (2)
 109-112 F4.2   ---    O3-4959  ? The [O III] 4959A line ratio (2)
 114-117 F4.2   ---  e_O3-4959  ? Uncertainty in O3-4959 (2)
 119-123 F5.2   ---    O3-5007  ? The [O III] 5007A line ratio (2)
 125-129 F5.2   ---  e_O3-5007  ? Uncertainty in O3-5007 (2)
 131-134 F4.2   ---    O1-6300  ? The [O I] 6300A line ratio (2)
 136-139 F4.2   ---  e_O1-6300  ? Uncertainty in O1-6300 (2)
 141-144 F4.2   ---    O1-6363  ? The [O I] 6363A line ratio (2)
 146-149 F4.2   ---  e_O1-6363  ? Uncertainty in O1-6363 (2)
 151-154 F4.2   ---    N2-6548  ? The [N II] 6548A line ratio (2)
 156-159 F4.2   ---  e_N2-6548  ? Uncertainty in N2-6548 (2)
 161-165 F5.2   ---    Ha       ? The H{alpha} line ratio (2)
 167-171 F5.2   ---  e_Ha       ? Uncertainty in Ha (2)
 173-177 F5.2   ---    N2-6584  ? The [N II] 6584A line ratio (2)
 179-183 F5.2   ---  e_N2-6584  ? Uncertainty in N2-6584 (2)
 185-188 F4.2   ---    S2-6716  ? The [S II] 6716A line ratio (2)
 190-193 F4.2   ---  e_S2-6716  ? Uncertainty in S2-6716 (2)
 195-198 F4.2   ---    S2-6731  ? The [S II] 6731A line ratio (2)
 200-204 F5.3   ---  e_S2-6731  ? Uncertainty in S2-6731 (2)
--------------------------------------------------------------------------------
Note (1): Positive numbers corresponding to the SW direction and 
          negative to the NE.
Note (2): Relative to H{beta}. The emission lines were fit using widths and 
          centroids calculated from fits to H{alpha} and error bars are the 
          quadrature sum of the fractional flux uncertainty in H{alpha} and 
          each respective emission line.
          Positions without an entry are non-detections and those with 
          uncertainties larger than the ratio are upper limits.
--------------------------------------------------------------------------------
A -2.18           1.79 1.73                                                                       1.00 0.82 3.34 2.97 10.05  8.93                                2.86  3.30  2.61  3.01                      
A -2.08           1.84 0.92 0.82 0.68                                                             1.00 0.45 4.10 2.08 12.34  6.26                                3.78  2.93  2.33  1.81                      
A -1.98           2.01 1.37 0.78 0.44                                                             1.00 0.36 4.30 1.83 12.94  5.50                                4.76  3.20  2.64  1.77                      
A -1.88 0.76 1.83 2.26 1.03           0.81 0.53                                                   1.00 0.37 4.22 1.79 12.71  5.40                     1.37 0.74  5.48  2.98  4.03  2.19 1.34 1.36 2.05 2.09  
A -1.78           1.98 1.25 0.52 0.81                                                             1.00 0.60 3.57 2.30 10.74  6.93                     1.30 0.88  4.83  3.26  3.84  2.60 1.19 1.31 1.24 1.37  
A -1.68           2.12 2.00 0.55 0.73                                                             1.00 0.82 3.27 2.86  9.85  8.62                     1.03 0.91  3.72  3.30  3.03  2.68 1.19 1.43 0.90 1.08  
A -1.57           1.45 0.89 0.48 0.34                                                             1.00 0.43 3.44 1.69 10.34  5.10 0.50 0.79           1.04 0.53  4.12  2.10  3.08  1.57 1.78 2.07 1.11 1.29  
A -1.47           2.92 2.54 1.51 1.81                                                             1.00 0.78 6.17 4.99 18.58 15.02                     3.08 2.55 10.90  9.05  9.08  7.54 1.88 2.14 2.72 3.09  
A -1.37           2.62 1.76                                                                       1.00 0.49 5.21 2.65 15.69  7.96                     3.26 1.93  8.62  5.11  9.61  5.69 2.46 2.12 2.23 1.92  
A -1.27                                                                                                                                                                                                      
A -1.17                                                                                                                                                                                                      
A -1.07           0.97 1.16 0.78 0.73                                                   0.65 0.57 1.00 0.53 6.04 3.55 18.19 10.68                                7.40  4.61  3.45  2.15                      
A -0.96           1.34 1.49 1.31 0.68                                                             1.00 0.38 5.06 2.43 15.23  7.32                     2.27 1.11 11.09  5.43  6.70  3.28           1.73 1.59  
A -0.86                                                                                                                                                                                                      
A -0.76                                                                                                                                                                                                      
A -0.66                                                                                                                                                                                                      
A -0.56                                                                                                                                                                                                      
A -0.46                                                                                                                                                                                                      
A -0.36                                                                                                                                                                                                      
A -0.25                                                                                                                                                                                                      
A -0.15           0.75 1.42 1.29 1.89                                                             1.00 0.97 6.67 7.05 20.07 21.22                     6.26 6.22 21.05 20.89 18.48 18.34                      
A -0.05           0.92 0.87                                                                       1.00 0.67 5.43 4.00 16.33 12.04                     3.13 2.17 10.79  7.48  9.25  6.41                      
A  0.05 0.53 0.33 0.84 0.30 0.64 0.44                               0.21 0.10           0.41 0.31 1.00 0.27 6.05 2.16 18.21  6.49                     1.39 0.41  7.49  2.23  4.09  1.22 1.00 0.53 0.91 0.48  
A  0.15 0.42 0.10 0.71 0.17 0.67 0.14                               0.25 0.08           0.32 0.06 1.00 0.13 5.43 1.03 16.35  3.11 0.39 0.31           1.20 0.18  6.23  0.94  3.55  0.53 0.82 0.24 0.84 0.25  
A  0.25 0.40 0.17 0.99 0.17 0.77 0.15                                                   0.25 0.14 1.00 0.09 5.70 0.64 17.16  1.92 0.90 0.55 0.30 0.18 1.73 0.20  8.58  1.00  5.11  0.59 1.55 0.36 1.51 0.36  
A  0.36           2.39 1.48 1.58 1.22                                                             1.00 0.50 6.60 3.59 19.86 10.80 2.36 2.53           4.11 2.14 15.95  8.30 12.13  6.32 4.20 2.46 4.45 2.61  
A  0.46 1.40 1.78 1.27 1.35                                                                       1.00 0.94 3.78 3.61 11.39 10.88 2.25 3.87                      6.59  6.67  5.32  5.39 3.38 3.90 2.26 2.61  
A  0.56           1.43 1.86 2.26 2.00                                                             1.00 0.64 5.40 3.59 16.26 10.81                                8.19  6.15  4.75  3.57           2.04 2.05  
A  0.66 1.20 0.94 2.69 1.91                                         0.70 0.73                     1.00 0.49 4.48 2.29 13.49  6.91                                6.98  4.41  3.87  2.44                      
A  0.76 1.32 0.45 2.99 1.03 1.25 0.93                                                             1.00 0.29 4.18 1.39 12.59  4.17 1.21 1.53           1.03 0.44  5.11  2.17  3.03  1.29 1.52 0.82 1.51 0.81  
A  0.86           2.26 0.59 0.89 0.27                               0.32 0.31                     1.00 0.14 3.81 0.61 11.48  1.82 0.64 0.72           0.70 0.19  4.44  1.19  2.06  0.55 0.69 0.51 0.65 0.48  
A  0.96           2.47 0.39 1.08 0.26 0.36 0.22 0.30 0.34           0.53 0.29                     1.00 0.11 3.58 0.48 10.79  1.44                     0.78 0.17  5.26  1.12  2.30  0.49 1.19 0.63 1.00 0.53  
A  1.07           2.80 1.19 1.20 0.91 0.52 0.43 0.68 0.63                     0.36 0.27           1.00 0.33 4.12 1.48 12.40  4.45                                5.87  2.66  1.88  0.85 1.08 0.78 0.94 0.67  
A  1.17           2.11 0.70 0.62 0.41           0.41 0.44           0.29 0.46           0.22 0.21 1.00 0.32 2.96 1.11  8.90  3.33                                4.89  2.36  1.51  0.73           1.24 1.02  
A  1.27           2.71 1.79 1.05 0.76                                                             1.00 0.62 3.89 2.64 11.72  7.95                                6.92  4.96  3.08  2.21 1.50 1.32 2.43 2.15  
A  1.37           3.21 0.94 1.04 0.55                               0.59 0.55                     1.00 0.25 3.82 1.29 11.51  3.89                     1.00 0.37  5.13  1.91  2.96  1.10 1.62 0.90 1.29 0.71  
A  1.47           2.94 0.40 0.84 0.24 0.28 0.13           0.31 0.35 0.36 0.20 0.18 0.10 0.16 0.12 1.00 0.10 3.13 0.36  9.41  1.08                     0.60 0.14  3.63  0.84  1.78  0.41 0.70 0.33 0.72 0.34  
A  1.57           2.60 0.50 0.71 0.30 0.27 0.19                     0.25 0.15           0.24 0.07 1.00 0.12 3.18 0.56  9.56  1.69 0.72 0.87           0.58 0.12  3.41  0.70  1.70  0.35           0.94 0.52  
A  1.68           2.47 0.61 0.75 0.19 0.36 0.16                     0.36 0.11 0.16 0.05 0.19 0.09 1.00 0.09 3.09 0.53  9.32  1.60 1.79 2.53 0.60 0.84 0.69 0.12  3.68  0.63  2.02  0.34 0.61 0.27 1.00 0.44  
A  1.78 0.46 0.50 3.05 0.49 0.67 0.32 0.34 0.23           0.33 0.46 0.31 0.27           0.33 0.11 1.00 0.07 2.98 0.24  8.97  0.71 0.46 0.79                      4.03  0.78  2.35  0.45 0.90 0.44 1.38 0.67  
A  1.88           4.07 1.20 0.48 0.45                               0.51 0.24                     1.00 0.22 2.55 0.69  7.68  2.07 0.81 1.18           0.88 0.32  3.91  1.44  2.59  0.95 1.07 0.55 1.07 0.56  
A  1.98           5.62 3.21 0.78 0.60                     0.56 0.56 0.60 0.60                     1.00 0.51 2.83 1.77  8.53  5.34                     1.34 0.80  5.16  3.08  3.95  2.36 1.39 1.13 1.37 1.12  
A  2.08           5.11 1.65 0.56 0.31                               0.31 0.29                     1.00 0.27 1.83 0.71  5.52  2.14                     1.13 0.39  3.87  1.34  3.32  1.15 1.18 0.65 1.00 0.55  
A  2.18           5.17 1.21 0.75 0.21 0.28 0.16 0.22 0.11 0.26 0.14 0.48 0.19 0.20 0.08           1.00 0.20 2.08 0.48  6.27  1.44 0.50 0.55           1.00 0.26  3.62  0.93  2.95  0.76 1.06 0.37 1.39 0.49  
A  2.29           4.37 1.10 0.76 0.26 0.25 0.11           0.27 0.22 0.51 0.22 0.11 0.05 0.14 0.09 1.00 0.11 2.29 0.37  6.88  1.11 0.54 0.41           1.02 0.16  3.75  0.59  3.00  0.47 1.15 0.29 1.31 0.33  
A  2.39           3.62 1.26 0.72 0.31 0.31 0.13                     0.43 0.17           0.13 0.08 1.00 0.17 2.21 0.56  6.65  1.70                     0.92 0.20  3.84  0.82  2.70  0.58 1.13 0.33 1.22 0.36  
A  2.49           2.74 1.09 0.65 0.28 0.21 0.26 0.21 0.22           0.42 0.19 0.15 0.07 0.16 0.12 1.00 0.29 2.47 0.83  7.42  2.48                     0.82 0.26  3.64  1.16  2.43  0.77 0.99 0.43 0.98 0.42  
A  2.59           2.30 0.65 0.68 0.23 0.25 0.22                     0.42 0.22           0.20 0.08 1.00 0.25 2.78 0.73  8.36  2.20 0.22 0.35           0.75 0.21  3.67  1.05  2.22  0.63 0.92 0.34 0.82 0.31  
A  2.69 0.58 1.00 2.41 1.52 1.11 0.73 0.55 0.45                     0.76 0.49                     1.00 0.29 3.35 1.12 10.08  3.38                     0.91 0.34  5.17  1.92  2.69  1.00 1.39 0.73 1.39 0.74  
A  2.79                     0.79 0.84                                                             1.00 0.41 1.46 0.82  4.41  2.48 1.17 1.49                      2.15  1.85  0.96  0.83 1.18 1.21 1.37 1.41  
B -2.08                                                                                                                                                                                                      
B -1.88 2.34 1.92                                         1.31 1.66                               1.00 0.63 3.54 2.35 10.67  7.09                                3.07  3.53  2.90  3.33           2.77 3.59  
B -1.78           1.71 1.21 1.54 1.04                                                             1.00 0.52 3.17 1.84  9.53  5.54                                2.44  2.14  2.40  2.11           1.66 1.79  
B -1.57           1.56 1.31 0.64 1.11           0.57 0.67                                         1.00 0.55 4.06 2.53 12.21  7.62                     1.15 0.75  5.07  3.32  3.39  2.22                      
B -1.47           2.43 1.31 1.00 0.89                                                             1.00 0.47 5.07 2.68 15.24  8.06 1.17 1.43           1.58 0.86  6.65  3.62  4.66  2.54 1.57 1.10 1.79 1.26  
B -1.37           2.13 0.80 0.54 0.28                                                             1.00 0.32 4.74 1.57 14.27  4.74                     1.43 0.56  5.96  2.35  4.22  1.66 1.03 0.79 1.16 0.88  
B -1.27           2.07 0.87 0.83 0.37 0.33 0.25                     0.44 0.33                     1.00 0.32 4.48 1.51 13.48  4.55                     1.36 0.51  5.59  2.08  4.02  1.50 1.31 0.90 0.89 0.62  
B -1.17           2.20 0.48 0.68 0.19                               0.27 0.27                     1.00 0.19 4.28 0.93 12.89  2.79                     1.53 0.34  5.50  1.24  4.50  1.01 1.29 0.42 1.53 0.49  
B -1.07           1.59 0.27 0.59 0.17 0.30 0.14           0.46 0.26                               1.00 0.14 3.77 0.53 11.34  1.59                     1.27 0.23  5.80  1.06  3.75  0.68 1.28 0.41 1.23 0.40  
B -0.96           2.01 0.20 0.79 0.10 0.34 0.13                     0.36 0.17           0.40 0.16 1.00 0.07 4.41 0.42 13.27  1.27 0.48 0.49           1.24 0.15  5.70  0.68  3.67  0.44 1.27 0.35 1.12 0.31  
B -0.86           1.99 0.42 0.84 0.22 0.39 0.11                     0.38 0.15           0.26 0.07 1.00 0.19 4.27 0.88 12.84  2.64 0.19 0.33           0.97 0.22  4.63  1.04  2.86  0.64 0.98 0.31 0.79 0.25  
B -0.76           1.75 0.37 0.85 0.23 0.29 0.07                     0.42 0.14           0.23 0.08 1.00 0.16 4.08 0.77 12.29  2.31 0.15 0.21           1.02 0.19  4.22  0.79  3.01  0.57 0.88 0.26 0.72 0.21  
B -0.66 0.29 0.11 2.25 0.43 1.07 0.29 0.34 0.09           0.23 0.13 0.49 0.16 0.15 0.05 0.33 0.06 1.00 0.14 4.98 0.95 14.99  2.87 0.25 0.24           1.23 0.20  5.05  0.82  3.63  0.59 1.05 0.31 0.98 0.29  
B -0.56           1.89 0.50 0.81 0.36 0.33 0.16                     0.31 0.20                     1.00 0.19 4.25 1.13 12.79  3.40 0.30 0.38           1.18 0.25  4.67  0.97  3.49  0.73 0.86 0.25 0.97 0.28  
B -0.46 0.31 0.27 1.56 0.56 0.74 0.34 0.29 0.12                     0.23 0.12           0.25 0.12 1.00 0.26 4.49 1.56 13.52  4.68 0.34 0.36           1.25 0.33  4.98  1.33  3.69  0.99 0.99 0.35 1.04 0.36  
B -0.36 0.30 0.35 1.09 0.57 0.60 0.31 0.18 0.15                                                   1.00 0.48 3.74 1.96 11.26  5.89                     1.01 0.51  4.50  2.26  2.99  1.50 0.93 0.57 0.72 0.45  
B -0.25           0.94 0.69 0.58 0.47                                                             1.00 0.64 4.17 2.73 12.55  8.21 0.58 1.70           1.56 1.06  4.83  3.27  4.61  3.12 1.11 1.03 1.13 1.05  
B -0.15 0.42 0.42 1.57 0.54                                                                       1.00 0.30 5.35 1.65 16.11  4.97 1.38 1.89           1.97 0.74  8.65  3.25  5.82  2.19 0.81 0.83 1.34 1.39  
B -0.05           1.34 0.33 0.59 0.25                                                             1.00 0.22 4.47 1.23 13.45  3.71 0.71 1.04           1.75 0.45  6.63  1.71  5.15  1.33           0.98 0.38  
B  0.05           2.47 1.91                                                                       1.00 0.70 6.96 5.02 20.96 15.12                     3.73 2.67 10.88  7.81 10.99  7.89 2.46 2.31 2.96 2.77  
B  0.15                                                                                                                                                                                                      
B  0.25                                                                                                                                                                                                      
B  0.36                                                                                                                                                                                                      
B  0.46                                                                                                                                                                                                      
B  0.56                                                                                                                                                                                                      
B  0.66           1.35 1.03                                                                       1.00 0.28 2.93 0.94  8.82  2.84                     1.95 0.80  5.11  2.11  5.74  2.37 1.79 1.32            
B  0.76           1.23 0.92                                                                       1.00 0.43 3.53 1.65 10.63  4.97                                5.83  3.36  4.14  2.38 1.28 1.25 1.64 1.60  
B  0.86           3.41 2.23 1.37 0.91                                                             1.00 0.58 4.80 2.97 14.46  8.95                                7.16  5.30  4.45  3.29                      
B  0.96           2.93 1.07                                                                       1.00 0.31 4.12 1.48 12.41  4.47                                6.31  3.10  4.07  2.00           2.22 1.48  
B  1.07           2.41 1.37 0.88 0.57                                                             1.00 0.51 3.06 1.58  9.20  4.76                                5.66  3.19  3.71  2.09 1.68 1.23 2.09 1.53  
B  1.17 1.19 1.25 2.32 1.72 1.30 1.42                                                             1.00 0.63 2.31 1.48  6.96  4.46                                4.35  3.35  3.80  2.92           1.58 2.25  
B  1.27                                                                                                                                                                                                      
B  1.37           3.58 2.11 1.15 1.19                                                             1.00 0.42 3.69 1.60 11.12  4.82                                6.19  3.70  4.69  2.80                      
B  1.47           2.18 1.56                                                                       1.00 0.39 3.50 1.50 10.54  4.52                     1.10 0.59  4.04  2.17  3.25  1.74           1.20 1.10  
B  1.57                                                                                                                                                                                                      
B  1.68           2.36 2.18                                                                       1.00 0.63 2.12 2.19  6.37  6.59                                6.74  5.40  2.55  2.04                      
B  1.78           3.75 3.63                                                                       1.00 0.87 2.60 2.81  7.83  8.46                                6.77  6.47  4.42  4.22 2.18 2.44 1.37 1.53  
B  1.88           5.48 4.15 1.07 1.26                               0.84 1.37                     1.00 0.68 4.10 3.12 12.33  9.39 1.86 3.35                      7.61  5.76  5.67  4.29                      
B  1.98           3.40 1.79                                         0.57 0.42                     1.00 0.38 2.76 1.26  8.31  3.79                     1.22 0.54  4.97  2.20  3.60  1.60 1.56 0.94            
B  2.08           4.08 1.19                                         0.42 0.45                     1.00 0.20 2.51 0.71  7.54  2.15                                4.01  1.32  3.05  1.01 1.44 1.03            
B  2.18           2.10 1.46                                         0.86 0.63                     1.00 0.48 1.76 0.95  5.29  2.87                                2.87  1.94  2.25  1.52           1.66 1.49  
B  2.29 1.74 2.11 4.32 4.75 1.02 1.46                                                             1.00 0.78 2.82 2.54  8.49  7.65                                6.58  6.01  5.12  4.68 2.32 2.86            
B  2.39           3.25 1.41                                                             0.27 0.33 1.00 0.28 2.50 0.93  7.51  2.80                                4.21  1.95  2.26  1.05 1.47 1.51 0.93 0.96  
B  2.49           2.87 1.63 0.50 0.37 0.36 0.35                     0.25 0.30                     1.00 0.52 2.27 1.21  6.83  3.65                     0.58 0.33  3.47  1.98  1.70  0.97 0.86 0.68 0.62 0.49  
B  2.59           2.85 0.84 0.56 0.38 0.22 0.18                     0.35 0.23 0.15 0.10           1.00 0.21 2.12 0.57  6.38  1.72 0.32 0.42           0.72 0.20  3.74  1.04  2.12  0.59 0.91 0.31 0.96 0.32  
B  2.69           2.85 0.95 0.53 0.24                     0.25 0.26 0.37 0.26           0.17 0.08 1.00 0.19 2.19 0.54  6.60  1.62                     0.75 0.20  3.79  1.02  2.20  0.59 1.02 0.33 0.95 0.31  
B  2.79           2.97 1.21           0.22 0.41                     0.76 0.62           0.20 0.24 1.00 0.35 2.97 1.09  8.93  3.28                                4.17  1.73  2.26  0.94 0.95 0.62 1.37 0.89  
B  2.89           2.31 1.47 0.39 0.32                               0.66 0.48           0.35 0.31 1.00 0.33 2.52 0.92  7.59  2.77                     0.60 0.28  2.96  1.39  1.77  0.83 0.71 0.62            
B  3.00           2.49 1.57 1.42 1.06                                                   0.88 1.03 1.00 0.52 3.76 2.07 11.32  6.22 0.78 1.71                      4.62  3.25  2.91  2.05                      
B  3.10                                                                                                                                                                                                      
C -1.32           2.25 3.14 1.15 1.41                                                             1.00 0.92 4.30 4.04 12.95 12.16                                5.84  6.63  4.23  4.80                      
C -1.22                                                                                                                                                                                                      
C -1.12 1.05 0.73 2.18 1.18 1.00 0.67 0.69 1.04                                                   1.00 0.51 4.14 2.21 12.47  6.64                     1.24 0.75  4.60  2.80  3.65  2.22                      
C -1.02           2.77 0.89 1.06 0.48                               0.54 0.33           0.63 0.28 1.00 0.29 5.16 1.56 15.52  4.68                     1.40 0.52  6.56  2.44  4.12  1.53 1.80 1.30            
C -0.91 0.52 0.42 1.96 1.03 0.93 0.23                               0.35 0.29           0.36 0.26 1.00 0.18 4.23 0.82 12.73  2.46                                5.30  1.59  2.39  0.72 1.07 0.76            
C -0.81 0.36 0.39 2.28 0.43 0.80 0.18 0.34 0.27                     0.38 0.24           0.32 0.18 1.00 0.17 4.18 0.76 12.59  2.27                     1.04 0.26  4.21  1.05  3.08  0.77 0.81 0.53 0.66 0.43  
C -0.71           2.20 0.65 0.79 0.23 0.31 0.20                     0.37 0.17           0.32 0.12 1.00 0.20 4.17 1.04 12.54  3.15                     1.01 0.26  4.47  1.17  2.99  0.78 0.74 0.40 0.72 0.40  
C -0.61           1.40 0.74 0.80 0.43 0.39 0.22                     0.22 0.14                     1.00 0.51 3.33 1.75 10.04  5.27                     0.69 0.36  3.56  1.89  2.03  1.08 0.68 0.49 0.52 0.37  
C -0.51 0.37 0.23 2.24 1.29 0.96 0.55 0.46 0.31                     0.34 0.25 0.24 0.18 0.26 0.20 1.00 0.42 3.92 2.02 11.80  6.08 0.22 0.42           1.01 0.45  3.94  1.74  2.98  1.32           0.96 0.61  
C -0.41           2.48 1.04 0.91 0.68                                                   0.40 0.32 1.00 0.28 5.49 2.07 16.53  6.23                     1.38 0.53  6.22  2.41  4.06  1.57           1.53 1.18  
C -0.30           2.54 3.29                                         0.96 1.63                     1.00 0.91 3.15 3.38  9.48 10.18                     1.25 1.32  5.84  6.16  3.69  3.89           1.45 1.90  
C -0.20                                                                                                                                                                                                      
C -0.10                                                                                                                                                                                                      
C  0.00                                                                                                                                                                                                      
C  0.10                                                                                                                                                                                                      
C  0.20                                                                                                                                                                                                      
C  0.41                                                                                                                                                                                                      
C  0.51                                                                                                                                                                                                      
C  0.61                                                                                                                                                                                                      
C  0.71                                                                                                                                                                                                      
C  0.81                                                                                                                                                                                                      
C  0.91                                                                                           1.00 0.99 2.12 2.15  6.37  6.48                                4.31  4.81  3.40  3.79                      
C  1.02           1.50 1.38           0.90 0.89                     0.68 0.73                     1.00 0.46 2.97 1.53  8.95  4.60                     1.48 0.89  6.01  3.63  4.37  2.64                      
C  1.12           1.57 0.35                                         0.73 0.87                     1.00 0.14 3.01 0.64  9.07  1.93 0.63 1.34           1.12 0.35  5.84  1.82  3.32  1.03 1.38 0.86 1.34 0.84  
C  1.22 1.28 1.16 2.06 1.07           0.94 0.70                                                   1.00 0.36 3.18 1.26  9.57  3.80                     1.56 0.79  9.32  4.73  4.59  2.33 1.17 0.89 1.62 1.22  
C  1.32           2.43 1.45                                         0.38 0.47                     1.00 0.35 4.05 1.80 12.20  5.42                     1.39 0.58  7.17  3.00  4.11  1.72                      
C  1.42           2.02 0.69 0.63 0.33 0.48 0.41                     0.38 0.26                     1.00 0.30 3.71 1.16 11.15  3.49                     1.22 0.42  6.04  2.07  3.60  1.23 1.23 0.64 1.26 0.66  
C  1.52           1.95 0.79 0.54 0.44                                                             1.00 0.33 2.60 0.92  7.82  2.77                                4.09  1.75  3.15  1.35           1.28 0.89  
C  1.62           2.64 1.35                               0.79 1.07 0.68 0.62                     1.00 0.39 3.20 1.29  9.62  3.88                                5.69  3.13  4.47  2.46                      
C  1.73           2.98 0.61 0.69 0.25 0.23 0.23           0.24 0.23 0.47 0.29                     1.00 0.17 3.35 0.61 10.10  1.84 0.49 0.64           1.42 0.37  5.08  1.34  4.18  1.10 0.94 0.30 1.29 0.42  
C  1.83           2.44 0.52 0.57 0.31 0.18 0.24                     0.48 0.18 0.15 0.06 0.17 0.13 1.00 0.17 2.94 0.63  8.86  1.89 0.41 0.46           1.35 0.33  4.12  1.02  3.98  0.98 0.99 0.32 1.16 0.38  
C  1.93           3.05 0.52 0.56 0.20                               0.46 0.23                     1.00 0.11 2.83 0.46  8.53  1.37 0.59 0.74           1.22 0.27  4.12  0.91  3.60  0.79 0.79 0.36 1.07 0.49  
C  2.03           3.77 0.83 0.71 0.25 0.40 0.20                     0.58 0.16           0.24 0.14 1.00 0.15 2.92 0.57  8.78  1.72 0.42 0.58           1.53 0.32  4.60  0.97  4.51  0.95 1.07 0.37 1.41 0.48  
C  2.13           3.24 0.53 0.58 0.28                               0.42 0.15                     1.00 0.13 2.40 0.52  7.24  1.57 0.47 0.55           1.13 0.20  4.33  0.77  3.35  0.60 1.02 0.29 1.41 0.40  
C  2.23           3.10 0.59 0.44 0.22                               0.32 0.18           0.18 0.11 1.00 0.09 2.06 0.35  6.21  1.04 0.43 0.45           1.00 0.17  4.27  0.71  2.95  0.49 1.33 0.39 1.05 0.31  
C  2.34           3.16 0.56 0.55 0.19 0.29 0.13           0.18 0.13 0.38 0.09           0.11 0.08 1.00 0.12 1.83 0.30  5.50  0.90 0.31 0.44           0.95 0.18  3.96  0.73  2.81  0.52 1.15 0.30 0.94 0.25  
C  2.44           3.54 0.60 0.31 0.14                     0.18 0.20 0.33 0.18           0.10 0.07 1.00 0.10 1.64 0.27  4.94  0.81 0.47 0.41           1.12 0.18  4.20  0.69  3.30  0.54 1.43 0.44 1.27 0.39  
C  2.54           3.74 0.45 0.34 0.26 0.21 0.16                     0.45 0.18           0.14 0.15 1.00 0.08 1.67 0.31  5.01  0.93 0.49 0.52           1.18 0.20  4.18  0.72  3.48  0.60 1.56 0.45 1.53 0.44  
C  2.64 0.45 0.19 3.83 1.14 0.38 0.21 0.35 0.37                     0.32 0.18                     1.00 0.14 1.97 0.44  5.94  1.32 0.44 0.45           0.98 0.20  3.97  0.82  2.89  0.60 1.56 0.52 1.21 0.40  
C  2.74           2.91 0.96 0.64 0.42                               0.37 0.27                     1.00 0.29 1.87 0.65  5.62  1.96 0.58 0.54           1.16 0.39  4.05  1.34  3.43  1.14 1.49 0.54 1.36 0.50  
C  2.84 0.49 0.63 2.95 1.36 0.85 0.49 0.45 0.43                     0.42 0.34                     1.00 0.30 2.20 0.78  6.62  2.35                     1.50 0.55  4.43  1.62  4.42  1.62 1.68 0.76 1.39 0.63  
C  2.95           3.23 1.20 0.65 0.41 0.30 0.25                     0.38 0.35                     1.00 0.26 1.90 0.58  5.71  1.75                     1.14 0.42  3.71  1.36  3.36  1.23 1.15 0.59 1.01 0.52  
C  3.05           3.11 1.52           0.36 0.51                     0.57 0.41                     1.00 0.44 1.83 0.85  5.50  2.56 0.46 0.95           1.08 0.60  3.16  1.75  3.17  1.76 1.26 0.85 1.05 0.71  
C  3.15           3.41 1.94                                                   0.75 0.62           1.00 0.51 2.33 1.37  7.02  4.11 1.27 1.79                      3.69  3.00  3.19  2.60 1.72 1.63            
D -3.50                                                                                                                                                                                                      
D -3.40                                                                                                                                                                                                      
D -3.10                                                                                           1.00 0.87 2.27 2.27  6.84  6.82                                2.66  2.80  1.05  1.11 0.68 1.02            
D -3.00           2.03 2.49 1.38 1.67                                                             1.00 0.99 3.70 3.75 11.12 11.30                                2.58  3.02  2.00  2.34                      
D -2.89           1.44 1.94 0.63 0.98 0.63 0.97           1.36 1.71                               1.00 0.99 3.51 3.51 10.57 10.56                                2.59  2.80  1.52  1.65 0.69 1.15            
D -2.79                                                                                                                                                                                                      
D -2.69                                                                                                                                                                                                      
D -2.59                                                                                                                                                                                                      
D -2.39           2.12 1.71 1.04 1.26                                                             1.00 0.74 2.74 2.12  8.25  6.38                                1.59  1.63  1.25  1.28                      
D -2.29           2.12 2.59 1.43 1.38                                                             1.00 0.84 4.07 3.53 12.24 10.62                                2.72  3.14  1.67  1.93                      
D -2.18                                                                                                                                                                                                      
D -2.08                                                                                                                                                                                                      
D -1.78                                                                                                                                                                                                      
D -1.68           3.58 3.74                                                                       1.00 0.99 8.58 8.54 25.82 25.69                                6.78  7.69  3.51  3.97                      
D -1.57           2.09 0.97 0.65 0.35 0.57 0.63                     0.48 0.51           0.30 0.32 1.00 0.32 3.95 1.40 11.89  4.22                                3.20  1.50  1.96  0.91                      
D -1.47           1.88 0.85 0.97 0.47                               0.45 0.43           0.51 0.29 1.00 0.41 4.30 2.01 12.94  6.04 0.36 0.70           0.91 0.43  3.74  1.75  2.69  1.26 0.55 0.58 0.50 0.52  
D -1.37 0.54 0.21 2.05 0.59 1.05 0.34 0.37 0.11                     0.39 0.21                     1.00 0.21 4.27 1.08 12.85  3.25                     0.94 0.26  3.38  0.95  2.78  0.78                      
D -1.27 0.47 0.32 2.06 0.65 0.86 0.36 0.31 0.18                     0.41 0.27                     1.00 0.22 4.03 1.17 12.12  3.51 0.25 0.45           0.78 0.20  3.97  1.01  2.29  0.58 0.48 0.29 0.67 0.41  
D -1.17           1.87 0.27 0.72 0.11 0.34 0.13                     0.38 0.13           0.32 0.10 1.00 0.06 4.00 0.41 12.04  1.23 0.15 0.14           0.77 0.11  3.74  0.52  2.27  0.31 0.67 0.23 0.59 0.20  
D -1.07 0.47 0.31 1.66 0.72 0.71 0.34 0.23 0.14                     0.40 0.22           0.21 0.12 1.00 0.42 3.65 1.57 10.98  4.72 0.17 0.21           0.85 0.36  3.34  1.44  2.50  1.07 0.70 0.38 0.69 0.37  
D -0.96 0.42 0.31 1.45 0.64 0.90 0.40                               0.37 0.22 0.14 0.09 0.28 0.17 1.00 0.37 4.76 2.01 14.32  6.05 0.24 0.30           1.01 0.40  4.69  1.85  2.98  1.18 0.80 0.38 0.85 0.40  
D -0.86 0.52 0.28 1.45 0.42 0.75 0.42 0.63 0.25                     0.25 0.21                     1.00 0.21 4.64 1.24 13.97  3.73                     1.34 0.32  5.40  1.30  3.96  0.95 1.16 0.47 1.03 0.42  
D -0.76           1.78 0.88 0.72 0.58                                                             1.00 0.45 4.87 2.67 14.65  8.04                     1.97 0.96  8.93  4.34  5.81  2.82 1.59 1.02 1.81 1.16  
D -0.66                                                                                                                                                                                                      
D -0.56           1.41 0.51 0.52 0.44                                                             1.00 0.29 4.47 1.43 13.47  4.29                     1.59 0.54  5.88  2.00  4.68  1.59 1.28 0.75 1.01 0.59  
D -0.46 0.57 0.57 0.80 0.29 0.71 0.46                               0.74 0.51                     1.00 0.32 4.75 1.70 14.30  5.12 0.75 1.07           2.13 0.75  7.78  2.74  6.30  2.21 1.19 0.60 1.68 0.84  
D -0.36                                                                                                                                                                                                      
D -0.25                                                                                                                                                                                                      
D -0.15                                                                                                                                                                                                      
D -0.05                                                                                                                                                                                                      
D  0.05           0.67 0.77 0.59 0.56                                                             1.00 0.55 6.59 3.91 19.83 11.78                     2.15 1.25  8.22  4.80  6.33  3.70 1.44 1.11 1.98 1.52  
D  0.15           0.67 0.11 0.71 0.13                               0.20 0.09           0.31 0.14 1.00 0.12 5.43 0.86 16.33  2.60 0.53 0.34           1.04 0.15  5.74  0.80  3.07  0.43 0.69 0.18 0.78 0.20  
D  0.25 0.32 0.12 0.81 0.17 0.90 0.26 0.16 0.11                     0.31 0.15 0.17 0.08 0.37 0.10 1.00 0.16 5.79 1.22 17.44  3.67 0.70 0.33 0.23 0.11 1.55 0.28  8.31  1.50  4.57  0.83 1.08 0.24 1.24 0.28  
D  0.36           1.48 0.54 1.15 0.56                               0.39 0.53                     1.00 0.31 5.14 2.09 15.48  6.30 1.07 0.66 0.36 0.22 2.50 0.81 10.02  3.24  7.36  2.38 2.26 0.87 2.31 0.89  
D  0.46           1.77 1.17 0.86 0.98                                                             1.00 0.47 3.82 1.99 11.48  6.00                     2.25 1.22  6.34  3.43  6.64  3.59 2.14 1.46 2.11 1.44  
D  0.56                                                                                                                                                                                                      
D  0.66                                                                                                                                                                                                      
D  0.76                                                                                                                                                                                                      
D  0.86           1.42 0.65                                                             0.49 0.68 1.00 0.17 5.33 1.06 16.04  3.20                     1.35 0.37  6.57  1.78  3.98  1.08                      
D  0.96 0.44 0.25 1.19 0.26 0.95 0.19 0.31 0.30                     0.34 0.18           0.29 0.17 1.00 0.11 4.65 0.63 14.01  1.91 0.20 0.20           1.15 0.16  5.46  0.78  3.38  0.48 0.89 0.27 0.78 0.24  
D  1.07 0.39 0.36 1.59 0.53 0.93 0.48 0.36 0.36                     0.20 0.24                     1.00 0.23 4.05 1.25 12.18  3.76 0.32 0.26           1.26 0.31  5.44  1.33  3.72  0.91 1.15 0.37 1.04 0.34  
D  1.17           3.01 1.33 0.94 0.63                               0.58 0.44                     1.00 0.42 4.10 1.91 12.35  5.75                     1.91 0.85  6.16  2.74  5.63  2.51 1.84 0.93 1.61 0.81  
D  1.27           2.83 1.54 1.05 0.84                               0.50 0.46                     1.00 0.51 3.33 2.07 10.02  6.24                     1.43 0.82  3.90  2.24  4.22  2.43 1.30 1.04 0.82 0.66  
D  1.37           2.42 1.81 1.04 0.84                                                             1.00 0.58 3.40 2.29 10.23  6.88                     1.21 0.80  3.90  2.58  3.57  2.36 1.34 1.19 1.09 0.97  
D  1.47           3.39 1.35 1.60 0.82                                                   0.46 0.29 1.00 0.30 3.80 1.23 11.43  3.70                     1.21 0.52  4.22  1.83  3.57  1.54           1.24 0.96  
D  1.57           2.68 1.82 1.25 1.21 0.61 0.76                                                   1.00 0.57 2.72 1.71  8.18  5.16                     1.12 0.70  3.71  2.32  3.31  2.07 0.78 0.69 0.93 0.83  
D  1.68           1.92 0.81           0.80 1.19                                                   1.00 0.36 3.40 1.37 10.25  4.13                                4.27  2.61  2.95  1.80                      
D  1.78           5.01 4.68 1.76 1.26                                                             1.00 0.51 6.23 3.42 18.76 10.28                                6.03  3.78  3.42  2.15 1.49 1.82            
D  1.88           3.21 2.24                                         1.12 0.77                     1.00 0.54 4.02 2.23 12.08  6.72                     0.96 0.69  3.85  2.78  2.83  2.05                      
D  1.98           2.70 3.00                                                                       1.00 0.71 4.20 3.25 12.65  9.79                     0.93 0.73  5.09  4.01  2.74  2.16 1.37 1.37 0.99 0.99  
D  2.08           3.08 2.39                                                                       1.00 0.35 3.87 1.98 11.64  5.95                                5.27  2.89  2.11  1.16 1.39 1.36 0.87 0.85  
D  2.18           4.65 6.19                                                   1.32 2.73           1.00 0.99 3.18 3.35  9.57 10.08                                5.63  7.03  3.97  4.96                      
D  2.29                                                                                                                                                                                                      
D  2.39                                                                                                                                                                                                      
D  2.49           3.07 2.19 1.96 2.29                                                             1.00 0.54 1.72 1.32  5.17  3.96                                2.68  2.37  1.82  1.61                      
D  2.59                                                                                                                                                                                                      
D  3.00                                                                                                                                                                                                      
D  3.10                                                                                                                                                                                                      
D  3.20                                                                                                                                                                                                      


Title: Quantifying Feedback from Narrow Line Region Outflows in Nearby Active 
       Galaxies - III. Results for the Seyfert 2 Galaxies Markarian 3, 
       Markarian 78, and NGC 1068 
Authors: Revalski M., Meena B., Martinez F., Polack G.E., Crenshaw D.M., 
         Kraemer S.B., Collins N.R., Fischer T.C., Schmitt H.R., Schmidt J.,
         Maksym W.P., Rafelski M. 
Table: Mrk 78 HST STIS Reddening-Corrected Emission Line Ratios from Slits A - D
================================================================================
Byte-by-byte Description of file: datafile4B.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label    Explanations
--------------------------------------------------------------------------------
       1 A1     ---     Slit     Slit identifier
   3-  7 F5.2   arcsec  arcsec   Pos Spatial distance from nucleus (1)
   9- 12 F4.2   ---     Ne5-3426 ? The [Ne V] 3426A line ratio (2)
  14- 17 F4.2   ---   e_Ne5-3426 ? Uncertainty in Ne5-3426 (2)
  19- 23 F5.2   ---     O1-3727  ? The [O I] 3727A line ratio (2)
  25- 29 F5.2   ---   e_O1-3727  ? Uncertainty in O1-3727 (2)
  31- 34 F4.2   ---     Ne3-3869 ? The [Ne III] 3869A line ratio (2)
  36- 39 F4.2   ---   e_Ne3-3869 ? Uncertainty in Ne3-3869 (2)
  41- 44 F4.2   ---     He+Ne3   ? The H{epsilon}+[Ne III] 3969A line ratio (2)
  46- 49 F4.2   ---   e_He+Ne3   ? Uncertainty in He+Ne3 (2)
  51- 54 F4.2   ---     S2-4074  ? The [S II] 4074A line ratio (2)
  56- 59 F4.2   ---   e_S2-4074  ? Uncertainty in S2-4074 (2)
  61- 64 F4.2   ---     Hd       ? The H{delta} line ratio (2)
  66- 69 F4.2   ---   e_Hd       ? Uncertainty in Hd (2)
  71- 74 F4.2   ---     Hg       ? The H{gamma} line ratio (2)
  76- 79 F4.2   ---   e_Hg       ? Uncertainty in Hg (2)
  81- 84 F4.2   ---     O3-4363  ? The [O III] 4363A line ratio (2)
  86- 89 F4.2   ---   e_O3-4363  ? Uncertainty in O3-4363 (2)
  91- 94 F4.2   ---     He2-4686 ? The He II 4686A line ratio (2)
  96- 99 F4.2   ---   e_He2-4686 ? Uncertainty in He2-4686 (2)
 101-104 F4.2   ---     Hb       ? The H{beta} line ratio (2)
 106-109 F4.2   ---   e_Hb       ? Uncertainty in Hb (2)
 111-114 F4.2   ---     O3-4959  ? The [O III] 4959A line ratio (2)
 116-119 F4.2   ---   e_O3-4959  ? Uncertainty in O3-4959 (2)
 121-125 F5.2   ---     O3-5007  ? The [O III] 5007A line ratio (2)
 127-131 F5.2   ---   e_O3-5007  ? Uncertainty in O3-5007 (2)
 133-136 F4.2   ---     O1-6300  ? The [O I] 6300A line ratio (2)
 138-141 F4.2   ---   e_O1-6300  ? Uncertainty in O1-6300 (2)
 143-146 F4.2   ---     O1-6363  ? The [O I] 6363A line ratio (2)
 148-151 F4.2   ---   e_O1-6363  ? Uncertainty in O1-6363 (2)
 153-156 F4.2   ---     N2-6548  ? The [N II] 6548A line ratio (2)
 158-161 F4.2   ---   e_N2-6548  ? Uncertainty in N2-6548 (2)
 163-166 F4.2   ---     Ha       ? The H{alpha} line ratio (2)
 168-171 F4.2   ---   e_Ha       ? Uncertainty in Ha (2)
 173-176 F4.2   ---     N2-6584  ? The [N II] 6584A line ratio (2)
 178-181 F4.2   ---   e_N2-6584  ? Uncertainty in N2-6584 (2)
 183-186 F4.2   ---     S2-6716  ? The [S II] 6716A line ratio (2)
 188-191 F4.2   ---   e_S2-6716  ? Uncertainty in S2-6716 (2)
 193-196 F4.2   ---     S2-6731  ? The [S II] 6731A line ratio (2)
 198-201 F4.2   ---   e_S2-6731  ? Uncertainty in S2-6731 (2)
 203-206 F4.2   mag     E(B-V)   ? The (B-V) color excess
 208-211 F4.2   mag   e_E(B-V)   ? Uncertainty in E(B-V)
 213-217 F5.2   cgs     Hbc      ? Extinction-corrected H{beta} line flux (3)
 219-224 F6.3   cgs   e_Hbc      ? Uncertainty in Hbc (3)
--------------------------------------------------------------------------------
Note (1): Positive numbers corresponding to the SW direction and
          negative to the NE.
Note (2): Relative to H{beta} and corrected for extinction using a Galactic 
          reddening curve (Savage & Mathis 1979) [1979ARA&A..17...73S]. 
          The H{alpha}/H{beta} ratios were fixed at ~2.90 and negative E(B-V) 
          values were set to zero. The error bars are the quadrature sum of 
          the fractional flux uncertainty in H{beta} and each respective line 
          along with the uncertainty in the reddening-correction.
          Positions without an entry are non-detections and those with 
          uncertainties larger than the ratio are upper limits.
Note (3): In units of erg/s/cm^2.
--------------------------------------------------------------------------------
A -2.18            1.79  1.91                                                                       1.00 0.82 3.34 2.97 10.05  8.96                               2.86 3.63 2.61 3.31                     0.00 0.69  0.06  0.05  
A -2.08            2.27  1.40 0.99 0.88                                                             1.00 0.45 4.03 2.05 12.02  6.13                               2.91 2.58 1.79 1.59                     0.24 0.52  0.15  0.13  
A -1.98            2.96  2.24 1.09 0.69                                                             1.00 0.36 4.16 1.78 12.32  5.27                               2.91 2.28 1.61 1.26                     0.45 0.47  0.27  0.21  
A -1.88 1.49 3.61  3.72  2.01           1.20 0.84                                                   1.00 0.37 4.05 1.72 11.92  5.09                     0.73 0.47 2.91 1.88 2.13 1.38 0.68 0.74 1.04 1.13 0.58 0.40  0.37  0.27  
A -1.78            2.97  2.12 0.74 1.17                                                             1.00 0.60 3.45 2.23 10.19  6.60                     0.78 0.61 2.89 2.27 2.29 1.80 0.69 0.81 0.71 0.84 0.47 0.47  0.34  0.27  
A -1.68            2.58  2.64 0.65 0.90                                                             1.00 0.82 3.22 2.82  9.61  8.42                     0.80 0.80 2.89 2.90 2.35 2.36 0.91 1.18 0.69 0.89 0.23 0.58  0.20  0.17  
A -1.57            1.90  1.28 0.61 0.46                                                             1.00 0.43 3.36 1.66  9.98  4.94 0.37 0.59           0.74 0.45 2.90 1.78 2.16 1.33 1.23 1.49 0.77 0.93 0.32 0.38  0.39  0.28  
A -1.47            8.23  7.80 3.75 4.66                                                             1.00 0.78 5.65 4.57 16.26 13.18                     0.82 0.78 2.90 2.74 2.39 2.26 0.46 0.56 0.66 0.81 1.21 0.55  3.53  2.98  
A -1.37            6.11  4.51                                                                       1.00 0.49 4.85 2.47 14.06  7.17                     1.11 0.77 2.92 2.04 3.22 2.25 0.78 0.73 0.70 0.66 0.99 0.42  2.28  1.74  
A -1.27                                                                                                                                                                                                                          
A -1.17                                                                                                                                                                                                                          
A -1.07            2.03  2.50 1.48 1.45                                                   0.73 0.64 1.00 0.53 5.68 3.34 16.54  9.75                               2.89 2.11 1.34 0.98                     0.86 0.44  1.35  1.05  
A -0.96            3.82  4.36 3.27 1.88                                                             1.00 0.38 4.63 2.23 13.31  6.42                     0.60 0.35 2.92 1.72 1.74 1.03           0.41 0.41 1.22 0.36  3.88  2.76  
A -0.86                                                                                                                                                                                                                          
A -0.76                                                                                                                                                                                                                          
A -0.66                                                                                                                                                                                                                          
A -0.56                                                                                                                                                                                                                          
A -0.46                                                                                                                                                                                                                          
A -0.36                                                                                                                                                                                                                          
A -0.25                                                                                                                                                                                                                          
A -0.15            3.56  6.86 5.00 7.59                                                             1.00 0.98 5.85 6.19 16.44 17.41                     0.87 0.97 2.91 3.23 2.51 2.79                     1.81 0.63 19.90 17.50  
A -0.05            2.58  2.59                                                                       1.00 0.67 4.97 3.67 14.30 10.57                     0.85 0.68 2.91 2.34 2.46 1.98                     1.20 0.48  5.14  4.14  
A  0.05 1.45 0.97  1.77  0.72 1.22 0.87                               0.31 0.15           0.46 0.34 1.00 0.27 5.68 2.03 16.54  5.91                     0.54 0.20 2.89 1.09 1.57 0.59 0.36 0.21 0.33 0.19 0.87 0.24  5.05  2.80  
A  0.15 0.93 0.25  1.30  0.34 1.14 0.26                               0.34 0.12           0.35 0.06 1.00 0.13 5.16 0.98 15.14  2.88 0.20 0.16           0.56 0.11 2.90 0.58 1.64 0.33 0.36 0.12 0.37 0.12 0.70 0.13  7.21  2.54  
A  0.25 1.24 0.55  2.32  0.44 1.62 0.35                                                   0.28 0.16 1.00 0.09 5.30 0.59 15.38  1.73 0.35 0.21 0.11 0.07 0.59 0.09 2.91 0.45 1.71 0.27 0.49 0.13 0.47 0.12 0.99 0.10 14.00  4.05  
A  0.36            9.12  6.19 5.09 4.12                                                             1.00 0.50 5.89 3.21 16.72  9.12 0.53 0.59           0.75 0.47 2.90 1.80 2.17 1.35 0.68 0.47 0.72 0.49 1.56 0.38 13.60  9.89  
A  0.46 3.32 4.57  2.42  2.76                                                                       1.00 0.94 3.58 3.43 10.48 10.04 1.09 1.95                     2.90 3.28 2.33 2.63 1.41 1.79 0.94 1.19 0.75 0.64  0.79  0.70  
A  0.56            3.22  4.35 4.60 4.33                                                             1.00 0.64 5.04 3.36 14.64  9.77                               2.90 2.50 1.66 1.44           0.67 0.74 0.95 0.51  1.28  1.05  
A  0.66 3.02 2.67  5.35  4.17                                         0.98 1.05                     1.00 0.49 4.23 2.17 12.35  6.35                               2.91 2.16 1.60 1.19                     0.80 0.45  1.10  0.86  
A  0.76 2.41 1.11  4.67  1.96 1.85 1.43                                                             1.00 0.29 4.03 1.34 11.88  3.96 0.73 0.95           0.58 0.30 2.89 1.50 1.71 0.88 0.83 0.51 0.82 0.51 0.52 0.32  0.64  0.42  
A  0.86            3.16  0.99 1.20 0.40                               0.38 0.37                     1.00 0.14 3.71 0.59 10.99  1.77 0.44 0.50           0.46 0.16 2.90 0.99 1.34 0.46 0.44 0.34 0.41 0.32 0.39 0.22  0.73  0.38  
A  0.96            3.92  0.83 1.61 0.44 0.52 0.32 0.42 0.47           0.67 0.37                     1.00 0.11 3.45 0.46 10.16  1.37                     0.43 0.12 2.91 0.81 1.26 0.35 0.63 0.36 0.53 0.30 0.54 0.18  1.19  0.54  
A  1.07            4.85  2.39 1.94 1.54 0.80 0.69 1.01 0.95                     0.47 0.36           1.00 0.33 3.93 1.42 11.55  4.17                               2.92 1.60 0.93 0.51 0.51 0.40 0.44 0.35 0.64 0.34  1.07  0.73  
A  1.17            3.18  1.35 0.89 0.63           0.55 0.60           0.35 0.56           0.23 0.22 1.00 0.32 2.86 1.07  8.44  3.17                               2.90 1.68 0.89 0.52           0.70 0.63 0.48 0.36  0.70  0.50  
A  1.27            5.33  3.96 1.90 1.49                                                             1.00 0.62 3.68 2.50 10.74  7.31                               2.92 2.42 1.29 1.07 0.59 0.59 0.96 0.95 0.79 0.49  1.18  0.96  
A  1.37            5.02  1.84 1.53 0.87                               0.74 0.70                     1.00 0.25 3.68 1.25 10.87  3.69                     0.57 0.26 2.90 1.34 1.67 0.77 0.88 0.55 0.70 0.44 0.52 0.29  0.68  0.43  
A  1.47            3.52  0.72 0.98 0.31 0.32 0.16           0.35 0.39 0.40 0.22 0.19 0.11 0.17 0.12 1.00 0.10 3.08 0.36  9.20  1.07                     0.48 0.14 2.89 0.86 1.41 0.42 0.55 0.28 0.56 0.29 0.21 0.19  0.52  0.25  
A  1.57            2.95  0.69 0.79 0.35 0.30 0.21                     0.27 0.17           0.24 0.07 1.00 0.12 3.14 0.56  9.40  1.67 0.62 0.76           0.49 0.13 2.89 0.77 1.44 0.38           0.79 0.46 0.15 0.17  0.60  0.26  
A  1.68            2.99  0.81 0.88 0.24 0.42 0.19                     0.40 0.13 0.18 0.06 0.19 0.09 1.00 0.09 3.05 0.52  9.09  1.56 1.45 2.06 0.48 0.68 0.54 0.12 2.90 0.64 1.59 0.35 0.47 0.22 0.77 0.36 0.22 0.14  0.68  0.26  
A  1.78 0.65 0.71  3.95  0.81 0.84 0.41 0.42 0.28           0.39 0.55 0.36 0.30           0.35 0.12 1.00 0.07 2.91 0.23  8.67  0.70 0.34 0.60                     2.90 0.73 1.68 0.42 0.64 0.33 0.97 0.50 0.30 0.16  0.60  0.25  
A  1.88            5.13  1.88 0.59 0.56                               0.57 0.28                     1.00 0.22 2.50 0.68  7.45  2.03 0.63 0.92           0.65 0.30 2.91 1.34 1.92 0.88 0.78 0.46 0.78 0.47 0.27 0.29  0.40  0.25  
A  1.98            8.85  5.75 1.16 0.95                     0.76 0.78 0.76 0.77                     1.00 0.51 2.73 1.71  8.04  5.05                     0.75 0.53 2.89 2.04 2.20 1.55 0.75 0.68 0.74 0.67 0.53 0.43  0.66  0.51  
A  2.08            6.38  2.45 0.67 0.40                               0.34 0.33                     1.00 0.27 1.80 0.70  5.36  2.08                     0.85 0.36 2.92 1.25 2.49 1.08 0.87 0.53 0.74 0.45 0.26 0.27  0.44  0.26  
A  2.18            6.14  1.76 0.87 0.28 0.32 0.19 0.24 0.13 0.29 0.16 0.52 0.21 0.22 0.09           1.00 0.20 2.05 0.47  6.13  1.42 0.42 0.46           0.80 0.26 2.91 0.96 2.37 0.78 0.84 0.35 1.10 0.46 0.20 0.21  0.54  0.27  
A  2.29            5.37  1.47 0.92 0.32 0.29 0.13           0.31 0.26 0.57 0.24 0.12 0.05 0.14 0.10 1.00 0.11 2.25 0.36  6.70  1.09 0.43 0.33           0.78 0.16 2.89 0.59 2.30 0.47 0.87 0.25 0.99 0.29 0.24 0.13  0.79  0.29  
A  2.39            4.53  1.70 0.88 0.39 0.37 0.17                     0.48 0.20           0.14 0.09 1.00 0.17 2.17 0.55  6.46  1.66                     0.69 0.19 2.89 0.81 2.03 0.57 0.84 0.29 0.90 0.31 0.26 0.18  0.83  0.37  
A  2.49            3.28  1.45 0.76 0.35 0.24 0.30 0.24 0.25           0.46 0.22 0.16 0.08 0.17 0.13 1.00 0.29 2.43 0.81  7.25  2.44                     0.66 0.26 2.89 1.15 1.93 0.77 0.78 0.39 0.76 0.38 0.21 0.25  0.59  0.34  
A  2.59            2.78  0.93 0.80 0.30 0.29 0.26                     0.46 0.24           0.21 0.09 1.00 0.25 2.73 0.72  8.16  2.15 0.17 0.29           0.59 0.21 2.89 1.04 1.74 0.63 0.71 0.31 0.64 0.28 0.22 0.23  0.53  0.29  
A  2.69 1.07 1.86  3.79  2.54 1.65 1.13 0.78 0.65                     0.96 0.63                     1.00 0.29 3.22 1.08  9.51  3.20                     0.51 0.24 2.90 1.33 1.50 0.69 0.75 0.45 0.75 0.45 0.53 0.29  0.48  0.30  
A  2.79                       0.79 0.85                                                             1.00 0.41 1.46 0.82  4.41  2.48 1.17 1.52                     2.15 1.94 0.96 0.87 1.18 1.26 1.37 1.46 0.00 0.29  0.05  0.02  
B -2.08                                                                                                                                                                                                                          
B -1.88 2.48 2.46                                           1.35 1.77                               1.00 0.63 3.53 2.35 10.61  7.09                               2.91 3.68 2.74 3.48           2.61 3.69 0.05 0.70  0.05  0.05  
B -1.78            1.71  1.32 1.54 1.12                                                             1.00 0.52 3.17 1.84  9.53  5.56                               2.44 2.32 2.40 2.29           1.66 1.90 0.00 0.42  0.07  0.04  
B -1.57            2.41  2.18 0.94 1.65           0.78 0.94                                         1.00 0.55 3.91 2.44 11.54  7.23                     0.66 0.50 2.90 2.22 1.93 1.48                     0.51 0.46  0.43  0.34  
B -1.47            4.66  2.86 1.76 1.64                                                             1.00 0.47 4.79 2.54 14.02  7.43 0.56 0.71           0.69 0.45 2.90 1.88 2.01 1.31 0.65 0.51 0.74 0.59 0.76 0.40  1.16  0.86  
B -1.37            3.75  1.65 0.89 0.50                                                             1.00 0.32 4.52 1.50 13.26  4.43                     0.70 0.34 2.89 1.40 2.04 0.99 0.48 0.39 0.53 0.44 0.66 0.30  1.33  0.85  
B -1.27            3.46  1.64 1.31 0.63 0.50 0.38                     0.57 0.43                     1.00 0.32 4.29 1.45 12.62  4.28                     0.71 0.33 2.90 1.34 2.07 0.96 0.65 0.49 0.44 0.33 0.60 0.29  1.66  1.04  
B -1.17            3.62  0.95 1.06 0.33                               0.35 0.35                     1.00 0.19 4.11 0.89 12.09  2.63                     0.81 0.24 2.92 0.86 2.37 0.70 0.66 0.25 0.77 0.29 0.58 0.19  1.81  0.84  
B -1.07            2.73  0.57 0.94 0.30 0.47 0.22           0.66 0.38                               1.00 0.14 3.60 0.51 10.58  1.50                     0.64 0.15 2.91 0.69 1.87 0.44 0.61 0.22 0.59 0.21 0.63 0.15  2.93  1.19  
B -0.96            3.42  0.44 1.25 0.18 0.52 0.20                     0.47 0.22           0.43 0.18 1.00 0.07 4.21 0.40 12.39  1.19 0.27 0.27           0.63 0.10 2.89 0.46 1.85 0.29 0.62 0.18 0.54 0.16 0.62 0.10  3.77  1.11  
B -0.86            2.87  0.73 1.17 0.34 0.52 0.16                     0.46 0.18           0.27 0.08 1.00 0.19 4.14 0.85 12.25  2.53 0.13 0.22           0.61 0.17 2.90 0.83 1.78 0.51 0.59 0.22 0.47 0.17 0.43 0.18  2.57  1.20  
B -0.76            2.34  0.58 1.09 0.32 0.37 0.10                     0.48 0.17           0.24 0.08 1.00 0.16 3.98 0.75 11.84  2.24 0.11 0.15           0.70 0.17 2.91 0.72 2.07 0.51 0.59 0.20 0.48 0.16 0.34 0.16  1.96  0.81  
B -0.66 0.53 0.21  3.49  0.77 1.57 0.45 0.48 0.13           0.31 0.18 0.61 0.20 0.18 0.06 0.35 0.07 1.00 0.14 4.80 0.92 14.16  2.72 0.15 0.15           0.71 0.15 2.89 0.62 2.07 0.45 0.58 0.19 0.54 0.18 0.51 0.14  3.27  1.22  
B -0.56            2.75  0.82 1.13 0.52 0.44 0.22                     0.38 0.24                     1.00 0.19 4.12 1.10 12.18  3.25 0.20 0.25           0.73 0.20 2.89 0.78 2.15 0.58 0.52 0.18 0.58 0.20 0.44 0.17  2.63  1.17  
B -0.46 0.54 0.49  2.38  0.94 1.07 0.52 0.41 0.18                     0.28 0.16           0.27 0.13 1.00 0.26 4.33 1.50 12.81  4.44 0.21 0.23           0.73 0.25 2.92 1.00 2.15 0.74 0.56 0.23 0.59 0.24 0.49 0.22  3.05  1.59  
B -0.36 0.48 0.57  1.54  0.91 0.81 0.46 0.24 0.20                                                   1.00 0.48 3.63 1.90 10.77  5.65                     0.65 0.39 2.91 1.75 1.92 1.16 0.58 0.41 0.45 0.32 0.40 0.37  1.65  1.18  
B -0.25            1.40  1.13 0.82 0.72                                                             1.00 0.64 4.03 2.64 11.91  7.82 0.37 1.09           0.94 0.74 2.89 2.27 2.74 2.16 0.64 0.65 0.65 0.67 0.47 0.47  0.89  0.71  
B -0.15 1.32 1.37  3.71  1.51                                                                       1.00 0.30 4.98 1.54 14.43  4.47 0.53 0.74           0.66 0.31 2.90 1.34 1.93 0.90 0.25 0.27 0.41 0.45 1.00 0.29  3.80  2.38  
B -0.05            2.54  0.76 1.04 0.46                                                             1.00 0.22 4.23 1.17 12.38  3.42 0.35 0.51           0.77 0.25 2.92 0.96 2.25 0.74           0.41 0.18 0.75 0.21  3.05  1.55  
B  0.05            6.96  5.88                                                                       1.00 0.70 6.38 4.61 18.34 13.26                     1.00 0.83 2.90 2.40 2.89 2.40 0.60 0.62 0.72 0.74 1.21 0.49  4.79  3.89  
B  0.15                                                                                                                                                                                                                          
B  0.25                                                                                                                                                                                                                          
B  0.36                                                                                                                                                                                                                          
B  0.46                                                                                                                                                                                                                          
B  0.56                                                                                                                                                                                                                          
B  0.66            2.11  1.69                                                                       1.00 0.28 2.82 0.91  8.33  2.70                     1.11 0.56 2.90 1.47 3.23 1.65 0.98 0.78           0.52 0.32  0.40  0.26  
B  0.76            2.12  1.70                                                                       1.00 0.43 3.37 1.58  9.90  4.65                               2.90 1.97 2.04 1.39 0.61 0.63 0.78 0.81 0.64 0.41  0.59  0.44  
B  0.86            6.96  5.17 2.55 1.88                                                             1.00 0.58 4.52 2.80 13.20  8.19                               2.89 2.47 1.78 1.52                     0.83 0.51  1.16  0.95  
B  0.96            5.39  2.43                                                                       1.00 0.31 3.92 1.41 11.48  4.15                               2.90 1.71 1.86 1.10           0.97 0.72 0.71 0.36  1.08  0.77  
B  1.07            4.07  2.61 1.39 0.98                                                             1.00 0.51 2.93 1.52  8.60  4.47                               2.91 1.95 1.89 1.27 0.82 0.68 1.02 0.84 0.61 0.41  0.85  0.64  
B  1.17 1.83 2.09  3.18  2.62 1.71 1.95                                                             1.00 0.63 2.25 1.45  6.68  4.30                               2.90 2.56 2.52 2.23           1.03 1.53 0.37 0.52  0.30  0.25  
B  1.27                                                                                                                                                                                                                          
B  1.37            6.48  4.30 1.94 2.06                                                             1.00 0.42 3.51 1.53 10.30  4.49                               2.91 2.05 2.19 1.55                     0.69 0.43  0.64  0.49  
B  1.47            2.82  2.17                                                                       1.00 0.39 3.43 1.47 10.20  4.39                     0.79 0.51 2.91 1.86 2.33 1.49           0.84 0.83 0.30 0.39  0.27  0.20  
B  1.57                                                                                                                                                                                                                          
B  1.68            4.57  4.55                                                                       1.00 0.63 2.00 2.07  5.85  6.06                               2.90 2.66 1.09 1.00                     0.77 0.54  1.08  0.90  
B  1.78            7.25  7.63                                                                       1.00 0.87 2.46 2.66  7.19  7.78                               2.92 3.13 1.89 2.03 0.89 1.09 0.55 0.68 0.77 0.61  1.09  0.95  
B  1.88           11.65  9.74 2.08 2.52                               1.23 2.01                     1.00 0.68 3.84 2.93 11.18  8.54 0.80 1.47                     2.91 2.53 2.15 1.87                     0.88 0.51  1.36  1.12  
B  1.98            5.18  3.00                                         0.70 0.53                     1.00 0.38 2.66 1.22  7.87  3.60                     0.72 0.38 2.91 1.56 2.10 1.13 0.88 0.60           0.49 0.33  0.71  0.48  
B  2.08            5.27  1.86                                         0.48 0.52                     1.00 0.20 2.45 0.70  7.30  2.09                               2.89 1.19 2.19 0.91 1.02 0.77           0.30 0.26  0.41  0.24  
B  2.18            2.10  1.62                                         0.86 0.64                     1.00 0.48 1.76 0.95  5.29  2.88                               2.87 2.25 2.25 1.76           1.66 1.64 0.00 0.46  0.13  0.06  
B  2.29 4.14 5.41  8.22  9.60 1.79 2.64                                                             1.00 0.79 2.67 2.41  7.81  7.06                               2.90 2.98 2.24 2.31 0.97 1.28           0.75 0.59  0.64  0.55  
B  2.39            4.35  2.20                                                             0.29 0.34 1.00 0.28 2.43 0.91  7.24  2.71                               2.90 1.63 1.55 0.87 0.99 1.07 0.63 0.68 0.34 0.35  0.35  0.24  
B  2.49            3.29  2.11 0.57 0.44 0.40 0.40                     0.27 0.32                     1.00 0.52 2.24 1.20  6.71  3.59                     0.48 0.33 2.91 1.97 1.43 0.97 0.71 0.63 0.51 0.45 0.16 0.41  0.35  0.26  
B  2.59            3.48  1.18 0.66 0.46 0.26 0.22                     0.39 0.25 0.17 0.11           1.00 0.21 2.09 0.56  6.22  1.69 0.26 0.34           0.56 0.20 2.91 1.02 1.65 0.58 0.70 0.28 0.73 0.30 0.23 0.22  0.61  0.32  
B  2.69            3.51  1.32 0.64 0.30                     0.28 0.30 0.41 0.29           0.17 0.08 1.00 0.19 2.16 0.53  6.43  1.58                     0.58 0.20 2.91 1.00 1.69 0.58 0.77 0.31 0.72 0.28 0.24 0.22  0.62  0.32  
B  2.79            3.95  1.86           0.28 0.52                     0.88 0.72           0.21 0.25 1.00 0.35 2.90 1.06  8.61  3.17                               2.91 1.48 1.57 0.80 0.65 0.47 0.93 0.67 0.33 0.32  0.50  0.33  
B  2.89            2.35  1.61 0.40 0.34                               0.66 0.49           0.35 0.31 1.00 0.33 2.52 0.92  7.58  2.78                     0.59 0.33 2.90 1.64 1.73 0.98 0.70 0.65           0.02 0.35  0.14  0.10  
B  3.00            3.58  2.56 1.95 1.57                                                   0.93 1.10 1.00 0.52 3.65 2.01 10.80  5.97 0.52 1.16                     2.92 2.39 1.83 1.50                     0.42 0.49  0.21  0.17  
B  3.10                                                                                                                                                                                                                          
C -1.32            3.89  5.70 1.86 2.40                                                             1.00 0.92 4.11 3.86 12.06 11.37                               2.90 3.63 2.09 2.62                     0.64 0.69  0.36  0.32  
C -1.22                                                                                                                                                                                                                          
C -1.12 1.70 1.35  3.12  1.95 1.37 0.99 0.92 1.40                                                   1.00 0.51 4.02 2.14 11.91  6.36                     0.78 0.56 2.91 2.08 2.30 1.65                     0.42 0.43  0.49  0.38  
C -1.02            5.23  2.04 1.84 0.91                               0.74 0.46           0.69 0.31 1.00 0.29 4.89 1.48 14.31  4.34                     0.62 0.29 2.92 1.34 1.82 0.84 0.76 0.59           0.74 0.29  1.94  1.21  
C -0.91 0.99 0.83  3.14  1.76 1.40 0.42                               0.44 0.38           0.39 0.28 1.00 0.18 4.06 0.79 11.98  2.34                               2.91 1.10 1.30 0.49 0.56 0.42           0.55 0.24  1.50  0.83  
C -0.81 0.54 0.59  3.05  0.75 1.03 0.27 0.43 0.35                     0.44 0.28           0.33 0.19 1.00 0.17 4.08 0.74 12.13  2.21                     0.72 0.23 2.90 0.92 2.11 0.67 0.54 0.37 0.44 0.30 0.34 0.20  0.88  0.44  
C -0.71            3.08  1.04 1.06 0.34 0.40 0.27                     0.43 0.20           0.34 0.13 1.00 0.20 4.05 1.02 12.01  3.03                     0.66 0.22 2.92 0.97 1.94 0.65 0.47 0.28 0.46 0.27 0.39 0.21  1.44  0.74  
C -0.61            1.65  0.99 0.92 0.54 0.44 0.27                     0.24 0.16                     1.00 0.51 3.29 1.73  9.83  5.18                     0.56 0.35 2.89 1.83 1.64 1.05 0.55 0.44 0.42 0.34 0.19 0.39  0.98  0.72  
C -0.51 0.51 0.36  2.84  1.78 1.18 0.72 0.55 0.39                     0.38 0.29 0.27 0.20 0.27 0.20 1.00 0.42 3.84 1.98 11.44  5.91 0.17 0.32           0.74 0.40 2.90 1.55 2.19 1.17           0.69 0.49 0.28 0.33  0.93  0.63  
C -0.41            4.52  2.15 1.54 1.19                                                   0.44 0.35 1.00 0.28 5.22 1.97 15.30  5.78                     0.64 0.31 2.89 1.38 1.88 0.90           0.68 0.56 0.70 0.30  1.30  0.83  
C -0.30            4.40  6.00                                         1.26 2.17                     1.00 0.91 3.00 3.23  8.83  9.50                     0.62 0.73 2.90 3.40 1.82 2.14           0.69 0.97 0.64 0.66  0.49  0.44  
C -0.20                                                                                                                                                                                                                          
C -0.10                                                                                                                                                                                                                          
C  0.00                                                                                                                                                                                                                          
C  0.10                                                                                                                                                                                                                          
C  0.20                                                                                                                                                                                                                          
C  0.41                                                                                                                                                                                                                          
C  0.51                                                                                                                                                                                                                          
C  0.61                                                                                                                                                                                                                          
C  0.71                                                                                                                                                                                                                          
C  0.81                                                                                                                                                                                                                          
C  0.91                                                                                             1.00 0.99 2.06 2.10  6.13  6.24                               2.91 3.59 2.28 2.82                     0.36 0.68  0.19  0.17  
C  1.02            2.65  2.56           1.40 1.44                     0.90 0.99                     1.00 0.46 2.83 1.46  8.32  4.29                     0.72 0.51 2.92 2.07 2.11 1.50                     0.66 0.43  0.57  0.44  
C  1.12            2.72  0.80                                         0.96 1.15                     1.00 0.14 2.88 0.61  8.45  1.81 0.34 0.73           0.56 0.22 2.90 1.14 1.64 0.64 0.65 0.44 0.63 0.43 0.64 0.25  0.73  0.41  
C  1.22 4.38 4.28  5.16  3.03           1.94 1.51                                                   1.00 0.36 2.94 1.17  8.50  3.40                     0.49 0.29 2.89 1.76 1.41 0.86 0.34 0.28 0.46 0.38 1.07 0.37  3.05  2.19  
C  1.32            4.96  3.18                                         0.54 0.67                     1.00 0.35 3.82 1.70 11.14  4.96                     0.56 0.29 2.89 1.48 1.64 0.84                     0.83 0.32  1.39  0.92  
C  1.42            3.60  1.44 1.04 0.58 0.75 0.66                     0.51 0.35                     1.00 0.30 3.53 1.11 10.36  3.25                     0.59 0.25 2.90 1.24 1.72 0.74 0.56 0.33 0.57 0.34 0.67 0.27  1.47  0.88  
C  1.52            2.55  1.20 0.69 0.57                                                             1.00 0.33 2.54 0.90  7.55  2.69                               2.91 1.51 2.23 1.16           0.89 0.68 0.31 0.32  0.41  0.27  
C  1.62            4.49  2.64                               1.13 1.56 0.88 0.82                     1.00 0.39 3.05 1.23  8.98  3.64                               2.89 1.89 2.25 1.48                     0.62 0.40  0.69  0.51  
C  1.73            4.61  1.21 1.01 0.39 0.32 0.32           0.33 0.32 0.59 0.36                     1.00 0.17 3.23 0.59  9.54  1.76 0.30 0.39           0.81 0.27 2.91 0.97 2.38 0.80 0.52 0.20 0.71 0.28 0.51 0.21  1.21  0.62  
C  1.83            3.21  0.85 0.73 0.40 0.22 0.30                     0.56 0.21 0.18 0.07 0.18 0.14 1.00 0.17 2.88 0.62  8.55  1.84 0.30 0.34           0.95 0.30 2.90 0.92 2.80 0.89 0.68 0.26 0.80 0.31 0.32 0.20  0.76  0.38  
C  1.93            4.02  0.89 0.71 0.27                               0.53 0.27                     1.00 0.11 2.77 0.45  8.23  1.33 0.44 0.55           0.86 0.24 2.90 0.82 2.53 0.72 0.54 0.27 0.74 0.37 0.32 0.18  0.70  0.32  
C  2.03            5.40  1.42 0.98 0.36 0.54 0.27                     0.70 0.20           0.26 0.14 1.00 0.15 2.83 0.56  8.39  1.65 0.28 0.39           0.97 0.27 2.91 0.80 2.84 0.79 0.65 0.26 0.86 0.34 0.42 0.18  1.06  0.48  
C  2.13            4.45  0.90 0.77 0.37                               0.49 0.18                     1.00 0.13 2.34 0.51  6.95  1.51 0.33 0.39           0.76 0.18 2.89 0.68 2.22 0.52 0.66 0.22 0.91 0.30 0.37 0.15  1.19  0.48  
C  2.23            4.19  0.93 0.57 0.29                               0.37 0.21           0.19 0.12 1.00 0.09 2.01 0.34  5.97  1.01 0.31 0.33           0.68 0.15 2.91 0.64 2.01 0.44 0.88 0.29 0.70 0.23 0.35 0.14  0.97  0.37  
C  2.34            4.01  0.86 0.67 0.24 0.36 0.16           0.21 0.15 0.43 0.10           0.12 0.09 1.00 0.12 1.79 0.29  5.33  0.88 0.24 0.34           0.70 0.17 2.92 0.69 2.07 0.49 0.83 0.26 0.68 0.21 0.28 0.15  0.93  0.38  
C  2.44            4.73  0.96 0.40 0.19                     0.22 0.24 0.38 0.21           0.11 0.07 1.00 0.10 1.60 0.26  4.76  0.78 0.34 0.30           0.77 0.17 2.90 0.63 2.27 0.49 0.96 0.33 0.85 0.29 0.34 0.14  0.86  0.32  
C  2.54            4.97  0.84 0.44 0.34 0.26 0.20                     0.51 0.21           0.15 0.16 1.00 0.08 1.63 0.30  4.83  0.90 0.36 0.38           0.82 0.19 2.91 0.67 2.42 0.56 1.06 0.35 1.04 0.35 0.33 0.15  0.64  0.25  
C  2.64 0.62 0.29  4.91  1.60 0.47 0.26 0.42 0.45                     0.36 0.21                     1.00 0.14 1.93 0.43  5.76  1.28 0.33 0.34           0.71 0.19 2.89 0.77 2.10 0.56 1.11 0.42 0.86 0.33 0.29 0.17  0.57  0.25  
C  2.74            3.76  1.45 0.80 0.54                               0.42 0.31                     1.00 0.29 1.83 0.64  5.43  1.90 0.43 0.41           0.84 0.35 2.92 1.21 2.46 1.02 1.05 0.47 0.95 0.43 0.30 0.26  0.51  0.30  
C  2.84 0.77 1.01  4.13  2.09 1.14 0.69 0.59 0.57                     0.50 0.41                     1.00 0.30 2.14 0.76  6.34  2.26                     0.98 0.44 2.89 1.31 2.87 1.30 1.06 0.56 0.88 0.47 0.39 0.28  0.45  0.28  
C  2.95            3.90  1.68 0.77 0.50 0.35 0.30                     0.41 0.39                     1.00 0.26 1.87 0.57  5.57  1.72                     0.90 0.40 2.92 1.32 2.63 1.19 0.89 0.52 0.78 0.46 0.22 0.28  0.26  0.16  
C  3.05            3.33  1.90           0.38 0.54                     0.59 0.43                     1.00 0.44 1.82 0.85  5.45  2.55 0.42 0.89           0.99 0.65 2.89 1.90 2.90 1.92 1.15 0.89 0.95 0.74 0.08 0.40  0.14  0.10  
C  3.15            4.11  2.79                                                   0.82 0.70           1.00 0.51 2.30 1.35  6.86  4.03 1.03 1.51                     2.90 2.69 2.51 2.33 1.33 1.41           0.22 0.54  0.11  0.09  
D -3.50                                                                                                                                                                                                                          
D -3.40                                                                                                                                                                                                                          
D -3.10                                                                                             1.00 0.87 2.27 2.27  6.84  6.83                               2.66 3.07 1.05 1.21 0.68 1.07           0.00 0.58  0.04  0.03  
D -3.00            2.03  2.62 1.38 1.74                                                             1.00 0.99 3.70 3.76 11.12 11.32                               2.58 3.27 2.00 2.53                     0.00 0.60  0.04  0.04  
D -2.89            1.44  2.02 0.63 1.00 0.63 0.99           1.36 1.75                               1.00 0.99 3.51 3.51 10.57 10.58                               2.59 3.05 1.52 1.79 0.69 1.20           0.00 0.57  0.05  0.05  
D -2.79                                                                                                                                                                                                                          
D -2.69                                                                                                                                                                                                                          
D -2.59                                                                                                                                                                                                                          
D -2.39            2.12  1.72 1.04 1.26                                                             1.00 0.74 2.74 2.12  8.25  6.38                               1.59 1.64 1.25 1.28                     0.00 0.10  0.05  0.04  
D -2.29            2.12  2.74 1.43 1.49                                                             1.00 0.84 4.07 3.53 12.24 10.66                               2.72 3.43 1.67 2.11                     0.00 0.64  0.04  0.03  
D -2.18                                                                                                                                                                                                                          
D -2.08                                                                                                                                                                                                                          
D -1.78                                                                                                                                                                                                                          
D -1.68            6.99  7.94                                                                       1.00 0.99 8.10 8.07 23.68 23.64                               2.89 3.62 1.48 1.86                     0.78 0.69  0.59  0.54  
D -1.57            2.26  1.20 0.70 0.41 0.61 0.68                     0.50 0.53           0.31 0.33 1.00 0.32 3.92 1.40 11.77  4.20                               2.90 1.64 1.77 1.00                     0.09 0.35  0.27  0.19  
D -1.47            2.29  1.19 1.16 0.62                               0.50 0.48           0.53 0.30 1.00 0.41 4.23 1.98 12.61  5.91 0.29 0.57           0.71 0.40 2.91 1.65 2.09 1.19 0.42 0.47 0.38 0.42 0.23 0.35  0.57  0.40  
D -1.37 0.63 0.29  2.31  0.79 1.17 0.42 0.40 0.14                     0.42 0.22                     1.00 0.21 4.23 1.07 12.66  3.22                     0.81 0.29 2.90 1.04 2.39 0.86                     0.14 0.23  0.52  0.28  
D -1.27 0.66 0.47  2.64  0.94 1.07 0.47 0.38 0.23                     0.47 0.31                     1.00 0.22 3.94 1.14 11.74  3.41 0.19 0.34           0.57 0.18 2.89 0.95 1.66 0.55 0.34 0.22 0.48 0.31 0.29 0.21  1.11  0.56  
D -1.17            2.27  0.40 0.86 0.15 0.39 0.16                     0.42 0.14           0.33 0.11 1.00 0.06 3.93 0.40 11.73  1.21 0.12 0.11           0.60 0.11 2.91 0.54 1.76 0.33 0.51 0.19 0.45 0.17 0.23 0.12  1.15  0.38  
D -1.07 0.54 0.39  1.86  0.92 0.78 0.42 0.25 0.16                     0.43 0.24           0.22 0.12 1.00 0.42 3.61 1.55 10.82  4.67 0.15 0.19           0.74 0.39 2.90 1.53 2.17 1.14 0.60 0.38 0.59 0.37 0.13 0.33  0.98  0.65  
D -0.96 0.70 0.56  2.11  1.05 1.26 0.61                               0.45 0.27 0.17 0.11 0.30 0.18 1.00 0.37 4.61 1.95 13.64  5.78 0.16 0.20           0.63 0.30 2.90 1.40 1.83 0.89 0.48 0.27 0.51 0.28 0.44 0.30  2.29  1.48  
D -0.86 1.00 0.58  2.37  0.78 1.15 0.66 0.93 0.39                     0.31 0.27                     1.00 0.21 4.45 1.19 13.12  3.51                     0.72 0.22 2.90 0.90 2.11 0.66 0.60 0.27 0.53 0.24 0.57 0.20  2.88  1.40  
D -0.76            4.32  2.42 1.57 1.32                                                             1.00 0.45 4.52 2.48 13.08  7.19                     0.64 0.38 2.90 1.69 1.86 1.09 0.48 0.35 0.54 0.39 1.03 0.36  5.35  3.78  
D -0.66                                                                                                                                                                                                                          
D -0.56            2.46  1.02 0.85 0.73                                                             1.00 0.29 4.27 1.36 12.53  4.01                     0.78 0.33 2.89 1.23 2.28 0.98 0.60 0.39 0.47 0.30 0.65 0.27  1.74  1.04  
D -0.46 1.62 1.68  1.73  0.72 1.40 0.95                               1.09 0.76                     1.00 0.32 4.45 1.59 12.94  4.65 0.32 0.46           0.80 0.35 2.91 1.26 2.33 1.02 0.41 0.24 0.58 0.33 0.90 0.27  4.08  2.48  
D -0.36                                                                                                                                                                                                                          
D -0.25                                                                                                                                                                                                                          
D -0.15                                                                                                                                                                                                                          
D -0.05                                                                                                                                                                                                                          
D  0.05            1.50  1.79 1.20 1.20                                                             1.00 0.55 6.15 3.66 17.85 10.64                     0.76 0.53 2.91 2.01 2.22 1.53 0.48 0.41 0.65 0.56 0.95 0.42  2.85  2.16  
D  0.15            1.13  0.22 1.12 0.23                               0.27 0.12           0.34 0.16 1.00 0.12 5.19 0.83 15.25  2.44 0.29 0.19           0.53 0.10 2.91 0.54 1.55 0.29 0.33 0.10 0.38 0.11 0.62 0.12  4.64  1.54  
D  0.25 0.97 0.40  1.85  0.44 1.84 0.56 0.31 0.22                     0.46 0.23 0.25 0.12 0.43 0.12 1.00 0.16 5.40 1.14 15.69  3.31 0.28 0.14 0.09 0.04 0.55 0.13 2.91 0.69 1.59 0.37 0.35 0.10 0.40 0.11 0.96 0.15 16.00  6.43  
D  0.36            3.91  1.62 2.69 1.40                               0.63 0.86                     1.00 0.31 4.74 1.93 13.66  5.57 0.36 0.24 0.12 0.08 0.73 0.30 2.91 1.19 2.11 0.86 0.60 0.28 0.62 0.29 1.13 0.26  9.03  5.23  
D  0.46            3.25  2.35 1.47 1.72                                                             1.00 0.47 3.62 1.89 10.62  5.56                     1.04 0.67 2.92 1.87 3.03 1.95 0.93 0.72 0.92 0.71 0.71 0.39  1.09  0.81  
D  0.56                                                                                                                                                                                                                          
D  0.66                                                                                                                                                                                                                          
D  0.76                                                                                                                                                                                                                          
D  0.86            2.70  1.32                                                             0.54 0.76 1.00 0.17 5.04 1.01 14.76  2.97                     0.60 0.21 2.89 1.00 1.74 0.60                     0.75 0.22  1.25  0.66  
D  0.96 0.85 0.49  1.95  0.47 1.47 0.32 0.46 0.44                     0.44 0.23           0.32 0.19 1.00 0.11 4.46 0.61 13.14  1.80 0.11 0.12           0.61 0.11 2.90 0.55 1.78 0.34 0.45 0.15 0.39 0.13 0.58 0.12  1.91  0.65  
D  1.07 0.76 0.71  2.59  0.95 1.43 0.77 0.53 0.53                     0.26 0.30                     1.00 0.23 3.88 1.20 11.44  3.54 0.19 0.15           0.68 0.21 2.92 0.91 1.98 0.62 0.59 0.23 0.54 0.21 0.57 0.20  1.90  0.93  
D  1.17            5.45  2.77 1.58 1.12                               0.78 0.60                     1.00 0.42 3.90 1.82 11.44  5.35                     0.90 0.49 2.90 1.57 2.63 1.43 0.82 0.50 0.72 0.43 0.69 0.34  1.18  0.80  
D  1.27            3.57  2.22 1.28 1.09                               0.57 0.52                     1.00 0.51 3.26 2.03  9.72  6.07                     1.07 0.73 2.90 1.98 3.13 2.15 0.95 0.85 0.60 0.53 0.27 0.42  0.28  0.21  
D  1.37            3.06  2.49 1.28 1.09                                                             1.00 0.58 3.33 2.24  9.93  6.70                     0.90 0.69 2.90 2.24 2.65 2.05 0.98 0.95 0.80 0.78 0.27 0.46  0.26  0.21  
D  1.47            4.53  2.12 2.07 1.15                                                   0.48 0.30 1.00 0.30 3.71 1.20 11.01  3.59                     0.83 0.44 2.91 1.54 2.45 1.30           0.83 0.70 0.34 0.33  0.30  0.20  
D  1.57            3.24  2.42 1.48 1.49 0.71 0.90                                                   1.00 0.57 2.67 1.69  7.98  5.05                     0.88 0.65 2.92 2.14 2.60 1.90 0.60 0.59 0.72 0.70 0.22 0.44  0.23  0.18  
D  1.68            2.59  1.35           1.01 1.52                                                   1.00 0.36 3.32 1.34  9.86  4.00                               2.92 2.09 2.01 1.44                     0.35 0.43  0.21  0.16  
D  1.78            8.90  8.78 2.91 2.23                                                             1.00 0.51 5.94 3.26 17.42  9.59                               2.90 2.13 1.63 1.20 0.68 0.88           0.67 0.44  0.35  0.27  
D  1.88            4.02  3.13                                         1.26 0.90                     1.00 0.54 3.94 2.19 11.74  6.56                     0.72 0.60 2.90 2.42 2.12 1.78                     0.26 0.50  0.14  0.12  
D  1.98            4.18  4.89                                                                       1.00 0.71 4.05 3.14 11.96  9.28                     0.53 0.48 2.91 2.63 1.56 1.41 0.75 0.83 0.54 0.60 0.51 0.53  0.29  0.24  
D  2.08            4.89  4.06                                                                       1.00 0.35 3.72 1.90 10.97  5.62                               2.92 1.90 1.16 0.76 0.74 0.77 0.46 0.48 0.54 0.40  0.28  0.21  
D  2.18            7.77 10.98                                                   1.70 3.53           1.00 0.99 3.04 3.21  8.96  9.46                               2.92 3.99 2.05 2.80                     0.60 0.74  0.24  0.22  
D  2.29                                                                                                                                                                                                                          
D  2.39                                                                                                                                                                                                                          
D  2.49            3.07  2.45 1.96 2.37                                                             1.00 0.54 1.72 1.32  5.17  3.97                               2.68 2.63 1.82 1.80                     0.00 0.51  0.03  0.02  
D  2.59                                                                                                                                                                                                                          
D  3.00                                                                                                                                                                                                                          
D  3.10                                                                                                                                                                                                                          
D  3.20                                                                                                                                                                                                                          

